Green Tethered UAVs for EMF-Aware Cellular Networks

A prevalent theory circulating among the non-scientific community is that the intensive deployment of base stations over the territory significantly increases the level of electromagnetic field (EMF) exposure and affects population health. To alleviate this concern, in this work, we propose a network architecture that introduces tethered unmanned aerial vehicles (TUAVs) carrying green antennas to minimize the EMF exposure while guaranteeing a high data rate for users. In particular, each TUAV can attach itself to one of the possible ground stations at the top of some buildings. The location of the TUAVs, transmit power of user equipment and association policy are optimized to minimize the EMF exposure. Unfortunately, the problem turns out to be mixed-integer non-linear programming (MINLP), which is non-deterministic polynomial-time (NP) hard. We propose an efficient low-complexity algorithm composed of three submodules. Firstly, we propose an algorithm based on the greedy principle to determine the optimal association matrix between the users and base stations. Then, we offer two approaches, a modified K-mean and shrink and realign (SR) process, to associate each TUAV with a ground station. Finally, we put forward two algorithms based on the golden search and SR process to adjust the TUAV's position within the hovering area over the building. After that, we consider the dual problem that maximizes the sum rate while keeping the exposure below a predefined value, such as the level enforced by the regulation. Next, we perform extensive simulations to show the effectiveness of the proposed TUAVs to reduce the exposure compared to various architectures. Eventually, we show that TUAVs with green antennas can effectively mitigate the EMF exposure by more than 20% compared to fixed green small cells while achieving a higher data rate.

==> figures/Association/Untitled9.m <==
%这个函数是用来体现association matrix的
%有四条曲线分别是：只有BS//随机选//遍历//我们的方法

clc
clear all
close all
addpath ../AuxFunctions2 

N=1000;
user_exp = 4:2:20;

[bs,ra,bf,pr,num]=fun_all_association(N,user_exp);

%figure_1 is about changing data rate and users' satisfaction
ei_bs=bs./num.*user_exp;
ei_ra=ra./num.*user_exp;
ei_bf=bf./num.*user_exp;
ei_pr=pr./num.*user_exp;


figure(1)
plot(user_exp,ei_ra,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bs,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;

plot(user_exp,ei_pr,'g-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bf,'c-.d','MarkerSize',3,'LineWidth',2);hold on;

ylabel('Total EMF exposure','FontSize',18);
xlabel('The expected number of users','FontSize',18);
h=legend('Random','Only using BS','Proposed approach','Brute force');
% axis([5,90,0,3e-3]);
grid on

%Export data to Pgfplot
methods_sat={'bs','ra','bf','pr'};
nomethods=length(methods_sat);
y_ass=[ei_bs;ei_ra;ei_bf;ei_pr];
for i=1:nomethods
Data=[user_exp;y_ass(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end




==> figures/AuxFunctions/all_dl_ul_1.m <==
clc
clear all
close all
 
user = 20:20:160;  %number of user should small than 200
N=500;  %number of iteration

%% DL(BS AND UAV), DL(ONLY BS), UL(BS AND UAV), UL(ONLY BS)
[dl_mean,dl_bs_mean,ul_mean,ul_bs_mean]=fun_n_DL_UL(N,user);

%% FIGURE 
user_pro=user/200*100;
%only DL
figure(1)
semilogy(user_pro,dl_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogy(user_pro,dl_bs_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
xlabel('The percentage of users (%)','FontSize',18);
ylabel('SAR','FontSize',18);
h=legend('DL(BS and UAV)','DL( only BS)');

figure(3)
plot(user_pro,dl_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(user_pro,dl_bs_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
xlabel('The percentage of users (%)','FontSize',18);
ylabel('SAR','FontSize',18);
h=legend('DL(BS and UAV)','DL( only BS)');

%DL and UL
figure(2)
semilogy(user_pro,dl_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogy(user_pro,dl_bs_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
semilogy(user_pro,ul_mean,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
semilogy(user_pro,ul_bs_mean,':<','MarkerSize',3,'Color',[0.9290 0.6940 0.1250],'LineWidth',2);hold on;
xlabel('The percentage of users (%)','FontSize',18);
ylabel('SAR','FontSize',18);
h=legend('DL(BS and UAV)','DL( only BS)','UL(BS and UAV)','UL( only BS)');


figure(4)
semilogy(user_pro,dl_mean+ul_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogy(user_pro,dl_bs_mean+ul_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
% semilogy(user_pro,ul_bs_mean+dl_bs_mean,':<','MarkerSize',3,'Color',[0.9290 0.6940 0.1250],'LineWidth',2);hold on;
xlabel('The percentage of users (%)','FontSize',18);
ylabel('SAR','FontSize',18);
h=legend('BS and UAV','BS and UAV(only UL)');



==> figures/AuxFunctions/emf_exp_user.m <==
%this is change expectation of user and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
 
N=1000;
user_exp = 30:6:84;

[num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp);

%figure_1 is about changing data rate and users' satisfaction
figure(1)
plot(num_e_mean,ei_BS_e_mean,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
plot(num_e_mean,ei_sc_e_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(num_e_mean,ei_uav_e_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
ylabel('Total EMF exposure','FontSize',18);
xlabel('The expected number of users','FontSize',18);
h=legend('only using BS','using small cell','using uav');
axis([30,84,0,2.5e-3]);
grid on

%Export data to Pgfplot
methods_sat={'UAV_EMF_EXP','SC_EMF_EXP','BS_EMF_EXP'};
nomethods=length(methods_sat);
y_sat=[ei_uav_e_mean;ei_sc_e_mean;ei_BS_e_mean];
for i=1:nomethods
Data=[num_e_mean;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end




==> figures/AuxFunctions/emf_num_uav_pl.m <==
%this is change number of UAV, and number of possible location and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
 
N=1000;
num_uav = 2:6;    %number of UAVs
num_pl=3:7;     %Square root of number of possible positions

[mean_u_p]=fun_all_num_UAV_pl_emf(N,num_uav,num_pl );

% %figure_1 is about changing data rate and users' satisfaction
figure(1)
n_pl=num_pl.^2;
plot(n_pl,mean_u_p(:,1),':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
plot(n_pl,mean_u_p(:,2),'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(n_pl,mean_u_p(:,3),'c-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(n_pl,mean_u_p(:,4),':<','MarkerSize',3,'Color',[0.9290 0.6940 0.1250],'LineWidth',2);hold on;
plot(n_pl,mean_u_p(:,5),'y-o','MarkerSize',3,'LineWidth',2);hold on;
ylabel('Total EMF exposure','FontSize',18);
xlabel('Number of possible locations','FontSize',18);
h=legend('2 UAVs','3 UAVs','4 UAVs','5 UAVs','6 UAVs');
grid on


% %Export data to Pgfplot
% methods_sat={'UAV_EMF_EXP','SC_EMF_EXP','BS_EMF_EXP'};
% nomethods=length(methods_sat);
% y_sat=[ei_uav_e_mean;ei_sc_e_mean;ei_BS_e_mean];
% for i=1:nomethods
% Data=[user_exp;y_sat(i,:)].';
% save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
% end




==> figures/AuxFunctions/fun_DL_1_power.m <==
function [power_each_BU]=fun_DL_1_power(rate_dl,loc_user,loc_BU)

%例子
% num_user=5;  % number of users
% num_UAV =2;  %number of UAV
% num_BS =1;   %number of BS

% rate_ul=2; 
% time_ul=600;
% loc_user= [2    53     0; 43   151     0; 162   149     0 ; 42   118     0; 130   185     0];
% loc_BS=[100   100    90];
% loc_UAV=[50    50    60; 150   150    60];
% 
% num_BU=num_UAV+num_BS;
% loc_BU=[loc_BS;loc_UAV];


num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=ones(1,num_user)*rate_dl; 
% time=ones(1,num_user)*time_ul; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 
% path_loss_dB

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
%   power_Tx_dB
 
% Calculate the total power for each BU
[power_min,index]=min(power_Tx,[],2);
power_each_BU=zeros(1,num_BU);

for i=1:num_user
    power_each_BU(index(i))=power_each_BU(index(i))+power_min(i);
end

end


 
 




==> figures/AuxFunctions/fun_DL_2_EI.m <==
function [EI_DL]=fun_DL_2_EI(loc_user,loc_BU,power_each_BU,time_ul)

num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
% rate=ones(1,num_user)*rate_dl; 
time=ones(1,num_user)*time_ul; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数   2-3 hajar
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

% Calculate the total power for each BU
[EI_DL]=fun_DL_EI(power_each_BU,time,path_loss_dB);
end


 
 




==> figures/AuxFunctions/fun_DL_EI.m <==

function  [EI_total]=fun_DL_EI(power_each_BU,time,path_loss_dB)

num_BU=size( power_each_BU,2);
num_pop=size(path_loss_dB,1);
sar=0.0038;
power_each_BU_dB=zeros(1,num_BU);

for i=1:num_BU
    power_each_BU_dB(i)=10*log10(power_each_BU(i));
    for j=1:num_pop
        power_rec=power_each_BU_dB(i)-path_loss_dB(j,i);
        power_rec=10^(power_rec/10);
        ei(i,j)=power_rec*time(j)*sar;
    end     
end
EI_total=sum(sum(ei));    
end



==> figures/AuxFunctions/fun_DL_UL.m <==
function [EI_DL,EI_DL_onlyBS,EI_UL,EI_UL_onlyBS]=fun_DL_UL(num_user)

%需要对比BS,BS+UAV(UL),BS+UAV(UL+DL)
% clc
% clear all
% close all
%% 第一部分就是各种参数
% rng(2);     %随机数
% num_user=100;  % number of users
num_pop=200;  %number of population
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS

he_UAV=60;   %UAV的高度
he_BS=80;    %BS的高度
length_area=200; %区域的边长

rate_ul=6;  %ul单位带宽的速率
rate_dl=12;  %dl单位带宽的速率
time_ul=600;  %ul的时间
time_dl=6000;  %dl的时间
%power_ul_max

%population's information 3,2,4,1  加起来100个
dis_pop=[60,40,60,40]; % 3,2,4,1  加起来100个
[loc_pop,loc_user,loc_nonuser]=fun_user_population(num_user,num_pop,length_area,dis_pop);

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
x_UAV=[length_area/4,length_area/4*3,length_area/4,length_area/4*3];
y_UAV=[length_area/4,length_area/4*3,length_area/4*3,length_area/4];
loc_UAV=[x_UAV;y_UAV;ones(1,num_UAV)*he_UAV];
loc_UAV=loc_UAV';   %UAV的位置

% distribution diagram 
% figure(1);       
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y');
% hold on
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'r');
% hold on
% scatter3(loc_UAV(:,1),loc_UAV(:,2),loc_UAV(:,3),'b');
% hold on
% scatter3(loc_nonuser(:,1),loc_nonuser(:,2),loc_nonuser(:,3),'g');

%% 计算UL的辐射
loc_BU=[loc_BS;loc_UAV]; %基站和UAV的地址
[EI_UL]=fun_UL(rate_ul,time_ul,loc_user,loc_BU);

%% 计算DL的辐射 

%第一步，计算出每个基站或者UAV的下行功率
[power_each_BU] = fun_DL_1_power(rate_dl,loc_user,loc_BU); %毫瓦
%第二步，计算总的DL辐射
[EI_DL]=fun_DL_2_EI(loc_pop,loc_BU,power_each_BU,time_dl);

%% 这是只有BS时候的UL 
[EI_UL_onlyBS]=fun_UL(rate_ul,time_ul,loc_user,loc_BS);
%% 这是只有BS时候的DL
[power_onlyBS] = fun_DL_1_power(rate_dl,loc_user,loc_BS); %毫瓦
[EI_DL_onlyBS]=fun_DL_2_EI(loc_pop,loc_BS,power_onlyBS,time_dl);

end




==> figures/AuxFunctions/fun_UL.m <==
function [EI_UL]=fun_UL(rate_ul,time_ul,loc_user,loc_BU)

%例子
% num_user=5;  % number of users
% num_UAV =2;  %number of UAV
% num_BS =1;   %number of BS

% rate_ul=2; 
% time_ul=600;
% loc_user= [2    53     0; 43   151     0; 162   149     0 ; 42   118     0; 130   185     0];
% loc_BS=[100   100    90];
% loc_UAV=[50    50    60; 150   150    60];
% 
% num_BU=num_UAV+num_BS;
% loc_BU=[loc_BS;loc_UAV];

num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=ones(1,num_user)*rate_ul; 
time=ones(1,num_user)*time_ul; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
 
% Calculate the UL EI for each user
[EI_UL]=fun_UL_EI(power_Tx,time);
end

 
 




==> figures/AuxFunctions/fun_UL_EI.m <==

function  [EI_total]=fun_UL_EI(power_Tx,time)

[power_min,index]=min(power_Tx,[],2);
num=size(power_min,1);
EI_each=zeros(1,num);
sar=0.0037*10^(-3);   %EI那边写的 但是是2.6GHZ的数据

for i=1:num
    EI_each(i)= time(i)*power_min(i)*sar;
end  
EI_total=sum(sum(EI_each));
end



==> figures/AuxFunctions/fun_adjust_association.m <==

function  [ei_best, num_n]=fun_adjust_association(loc_user,loc_BU,ei_each,gain,num_as_lim)

% Sort all the exposure
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
[ei_ord,ei_idx]=sort(ei_each,2);
num_user_as=zeros(1,num_BU);     %连接的用户数量
ei_best=ei_ord(:,1);  %最好的连接

for i=1:num_BU
    num_user_as(i) = length(find(ei_idx(:,1)==i)); % 最开始统计一下
end

[full]=fun_full_or_not( num_BU,num_user_as,num_as_lim);

num_n=1;  %这是用来统计改变次数的

for i=2:num_BU
    use_cha=[];     %需要改变的用户集合  
    if num_user_as(i)> num_as_lim    %大于限制，需要改变
        K=num_user_as(i)-num_as_lim;   %K是需要改变的用户数量
        use_chad=[];                  %这是已经改变的用户的集合
        use_cha= find(ei_idx(:,1)==i)';  %这是连接到这个UAV的全部用户
        
        for k=1:K
            num_n= num_n+1;     %移动一次加一
            
            [full]=fun_full_or_not( num_BU,num_user_as,num_as_lim);
            sc_notfull= find(full==0);   %看一下哪些没有满
            
            if size(sc_notfull,2)==1  %如果就一个没满了 那就直接移动
                ei_best=fun_move_left_user(sc_notfull,i,gain,ei_each,use_cha,num_as_lim,ei_best);
                num_user_as(sc_notfull)=num_user_as(sc_notfull)+K-k+1;
                num_user_as(i)=num_user_as(i)-K+k-1;
                break;
            end
            
            if size(use_cha,1)==0
                break;
            end

            [m,n]=max(gain(use_cha,i));
            u_n=find(gain(:,i)==m);
            nn=u_n(1);       %每次移动一个，这是防止有好几个一样的
            
            [o,pp]=min(gain(nn,sc_notfull));  % Find where to move to
            p=sc_notfull(pp);
            
            use_chad=[use_chad,nn];      %这是已经改变了的用户集合
            for a=1:size(use_chad,2)
                use_cha(use_cha==use_chad(a))=[];
            end
            
            num_user_as(p)=num_user_as(p)+1;
            num_user_as(i)=num_user_as(i)-1;
            ei_best(nn)=ei_each(nn,p);
             
        end
    end
end


end


==> figures/AuxFunctions/fun_all_exp_emf.m <==
function [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp)

for n=1:N
    for i=1:size(user_exp,2)
        [num_user,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_2(user_exp(i));
        num_e(n,i)=num_user;
        ei_sc_e(n,i)=ei_sc;
        rat_sc_e(n,i)=rat_sc;
        pro_sat_sc_e(n,i)=pro_sat_sc;           
        ei_BS_e(n,i)=ei_BS;
        rat_BS_e(n,i)=rat_BS;
        pro_sat_BS_e(n,i)=pro_sat_BS;
        ei_uav_e(n,i)=ei_uav;
        rat_uav_e(n,i)=rat_uav;
        pro_sat_uav_e(n,i)=pro_sat_uav;
    end
end

num_e_mean=mean(num_e);
ei_sc_e_mean=mean(ei_sc_e);
rat_sc_e_mean=mean(rat_sc_e);
pro_sat_sc_e_mean=mean(pro_sat_sc_e);
ei_BS_e_mean=mean(ei_BS_e);
rat_BS_e_mean=mean(rat_BS_e);
pro_sat_BS_mean=mean(pro_sat_BS_e);
ei_uav_e_mean=mean(ei_uav_e);
rat_uav_e_mean=mean(rat_uav_e);
pro_sat_uav_mean=mean(pro_sat_uav_e);
end

    

==> figures/AuxFunctions/fun_all_num_UAV_pl_emf.m <==
function [mean_user,mean_u_p,num_u_2,ei_sc_e_mean]=fun_all_num_UAV_pl_emf(N,num_uav,num_pl,num_sc_x,num_sc_y)

% N=5;
% num_uav = 2:4;    %number of UAVs
% num_pl=3:6;     %Square root of number of possible positions

[n_u,n_p]=meshgrid(num_uav,num_pl);

for n=1:N
    for i=1:size(n_u,1)
        for j=1:size(n_u,2)
            [num_user,ei_uav,rat_uav,pro_sat_uav] = fun_test_3(n_u(i,j), n_p(i,j));
            num_e(n,i,j)=num_user;
            ei_uav_e(n,i,j)=ei_uav;
            rat_uav_e(n,i,j)=rat_uav;
            pro_sat_uav_e(n,i,j)=pro_sat_uav;
        end
    end
end

mean_u_p=[];
mean_user=[];
for i=1:size(n_u,1)
    for j=1:size(n_u,2)
        mean_u_p(i,j)=mean(ei_uav_e(:,i,j));  
        mean_user(i,j)=mean(num_e(:,i,j));  
    end
end


for n=1:N
    for i=1:size(num_sc_x,2)
        [num_user,ei_sc,rat_sc,pro_sat_sc]=fun_test_4(num_sc_x(i),num_sc_y(i));
        num_e_2(n,i)=num_user;
        ei_sc_e(n,i)=ei_sc;
        rat_sc_e(n,i)=rat_sc;
        pro_sc_uav_e(n,i)=pro_sat_sc;
    end
end

num_u_2=mean(num_e_2);
ei_sc_e_mean=mean(ei_sc_e);

% num_e_mean=mean(num_e);
% ei_sc_e_mean=mean(ei_sc_e);
% rat_sc_e_mean=mean(rat_sc_e);
% pro_sat_sc_e_mean=mean(pro_sat_sc_e);
% ei_BS_e_mean=mean(ei_BS_e);
% rat_BS_e_mean=mean(rat_BS_e);
% pro_sat_BS_mean=mean(pro_sat_BS_e);
% ei_uav_e_mean=mean(ei_uav_e);
% rat_uav_e_mean=mean(rat_uav_e);
% pro_sat_uav_mean=mean(pro_sat_uav_e);
end

    

==> figures/AuxFunctions/fun_all_satisfaction_rate.m <==
function [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_satisfaction_rate(N,rate)

for n=1:N
    for i=1:size(rate,2)
        [num_user,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_sat(rate(i));
        num_e(n,i)=num_user;
        ei_sc_e(n,i)=ei_sc;
        rat_sc_e(n,i)=rat_sc;
        pro_sat_sc_e(n,i)=pro_sat_sc;           
        ei_BS_e(n,i)=ei_BS;
        rat_BS_e(n,i)=rat_BS;
        pro_sat_BS_e(n,i)=pro_sat_BS;
        ei_uav_e(n,i)=ei_uav;
        rat_uav_e(n,i)=rat_uav;
        pro_sat_uav_e(n,i)=pro_sat_uav;
    end
end

num_e_mean=mean(num_e);
ei_sc_e_mean=mean(ei_sc_e);
rat_sc_e_mean=mean(rat_sc_e);
pro_sat_sc_e_mean=mean(pro_sat_sc_e);
ei_BS_e_mean=mean(ei_BS_e);
rat_BS_e_mean=mean(rat_BS_e);
pro_sat_BS_mean=mean(pro_sat_BS_e);
ei_uav_e_mean=mean(ei_uav_e);
rat_uav_e_mean=mean(rat_uav_e);
pro_sat_uav_mean=mean(pro_sat_uav_e);
end

    

==> figures/AuxFunctions/fun_association_SAR.m <==
function [ass_each,ei_best,pow_each_db1,pl_each_db1]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU,num_as_lim)
% 怎么连接的，每个用户的权重,每个人的功率,路径损耗

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
 
 % 计算 each EI
 ei_each=zeros(num_user,num_BU);
 for i=1:num_BU
      [ei_each(:,i)]=fun_ei_each(power_Tx(:,i),time',sar');
 end
 
%  % Sort all the exposure
% [ei_ord,ei_idx]=sort(ei_each,2);

% caculate gain
gain=zeros(num_user,num_BU);
for i=1:num_user
gain(i,:)=  ei_each(i,:)- ei_each(i,1);
end

%确定关联矩阵
[ei_best, num_ass_cha]=fun_adjust_association(loc_user,loc_BU,ei_each,gain,num_as_lim);

%咋连接的
ass_each=zeros(num_user,1);
for i=1:num_user
    aaa=find(ei_each(i,:)==ei_best(i,1));
    ass_each(i,1)=aaa(1);
end

%对应的功率是多少 路径损耗是多少
pow_each_db1=zeros(num_user,1);
pl_each_db1=zeros(num_user,1);
for i=1:num_user
    pow_each_db1(i,1)=power_Tx_dB(i,ass_each(i,1));
    pl_each_db1(i,1)=path_loss_dB(i,ass_each(i,1));
end

end


 
% % Calculate the UL EI for each user
% [EI_UL]=fun_UL_EI(power_Tx,time);
% end

 
 




==> figures/AuxFunctions/fun_association_SAR_gain.m <==
function [ass_each,gain_each_uav]=fun_association_SAR_gain(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU,num_as_lim)
% 怎么连接的，计算每架无人机带来的增益

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
 
 % 计算 each EI
 ei_each=zeros(num_user,num_BU);
 for i=1:num_BU
      [ei_each(:,i)]=fun_ei_each(power_Tx(:,i),time',sar');
 end
 
%  % Sort all the exposure
% [ei_ord,ei_idx]=sort(ei_each,2);

% caculate gain
gain=zeros(num_user,num_BU);
for i=1:num_user
gain(i,:)=  ei_each(i,:)- ei_each(i,1);
end

%确定关联矩阵
[ei_best, num_ass_cha]=fun_adjust_association(loc_user,loc_BU,ei_each,gain,num_as_lim);

%咋连接的
ass_each=zeros(num_user,1);
for i=1:num_user
    aaa=find(ei_each(i,:)==ei_best(i,1));
    ass_each(i,1)=aaa(1);
end


%计算每架无人机带来的增益
gain_each_uav=zeros(num_BU,1);
for i=1:num_user
    gain_each_uav(ass_each(i,1))=gain_each_uav(ass_each(i,1))+gain(i,ass_each(i,1));
end

%对应的功率是多少 路径损耗是多少
% pow_each_db1=zeros(num_user,1);
% pl_each_db1=zeros(num_user,1);
% for i=1:num_user
%     pow_each_db1(i,1)=power_Tx_dB(i,ass_each(i,1));
%     pl_each_db1(i,1)=path_loss_dB(i,ass_each(i,1));
% end

end


 
 




==> figures/AuxFunctions/fun_cal_rate.m <==
function [rate_end_hz]=fun_cal_rate(pow,pl)


k=1.38064852e-23;
t=300;
b=10e6;
noise= k*t*b;

pow_re_db=pow-pl;
pow_re=10^(pow_re_db/10);   
rate_end_hz=log2(1+pow_re*1e-3/noise);

end


==> figures/AuxFunctions/fun_change_rate.m <==
function [rate_end,ei_best,num_cha_rate]=fun_change_rate(pow_each_fis,pow_max,pl_each,ei_best,rate,time,sar)
%这是用来处理功率超标的用户的，改变他们的速率

num=size(pow_each_fis,1);
num_cha_rate=0;
pow_max_line=10^(2.6);     %计算辐射的
rate_end=rate;

for i=1:num
    if pow_each_fis(i)>pow_max
        num_cha_rate=num_cha_rate+1;
        pow_each_fis(i)=pow_max;  %功率变为最大功率
        rate_end(i)=fun_cal_rate(pow_max,pl_each(i));
        ei_best(i)= pow_max_line*time(i)*sar(i)/60;
    end
end

end

        
        

==> figures/AuxFunctions/fun_ei_each.m <==
function  [ei_each]=fun_ei_each(power_Tx,time,sar)

num=size(time,1);
ei_each=zeros(num,1);
for i=1:num 
ei_each(i,1)=power_Tx(i,1)*time(i,1)*sar(i,1)/60;    %归一化，就是多少每秒
end

end


==> figures/AuxFunctions/fun_find_gs.m <==

function  [loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl)

  num_u=size(loc_k_u_xy,1);
  num_pl=size(loc_pl,1);
  loc_pl(:,3)=[];
  
  dist_2= zeros(num_u,num_pl);
  
  %计算距离
  for i= 1: num_pl
      ith=repmat(loc_pl(i,:),num_u,1);
      d=ith-loc_k_u_xy;
      dist_2(:,i)=sqrt(sum(d.^2,2));
  end
  
  loc_u_pl=[];
  for i=1:num_u
      [val,ind]=min(dist_2(i,:),[],2);
      loc_u_pl(i,:)=loc_pl(ind,:);
      dist_2(:,ind)=inf;
  end
    
end  



==> figures/AuxFunctions/fun_full_or_not.m <==
function   [full]=fun_full_or_not( num_BU,num_user_as,num_as_lim)
 %检查连接有没有满，1代表满，0没满
full=zeros(1,num_BU);  %第一个是BS不检查
for i=2:num_BU
    if num_user_as(i)>= num_as_lim
        full(i)=1;      
    end
end

end



==> figures/AuxFunctions/fun_grid.m <==
function [X_l,Y_l]=fun_grid(a,b,L)

% a=4;
% b=2;
% L=1000;

x=linspace(L/(1+a),L-L/(1+a),a);
y=linspace(L/(1+b),L-L/(1+b),b);
[X,Y]=meshgrid(x,y);
X_l=[];
Y_l=[];

for i=1:size(X,1)
    X_l=[X_l,X(i,:)];
    Y_l=[Y_l,Y(i,:)];
end

end


==> figures/AuxFunctions/fun_kmean_find_gs.m <==


function [seedX,seedY,sendEI,ass_each,num] = fun_kmean_find_gs(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)
    
    flag=0;   
    num_it=100;
    j = 1;
    num=0;
    num_user=size(loc_user,1);
    x=loc_user(:,1)';
    y=loc_user(:,2)';
    BS_HE=loc_bs(3);
    UAV_HE=he_uav;
    
    %这两个参数来看有没有发生重复 一个是总的EI，一个是位置
    ei_azhe=[];
    loc_azhe_x=[];
    loc_azhe_y=[];
    
    % 下面是预分配一些空间
    % seedX 和 seedY 中存放着所有种子
    k=num_bs+num_uav;          %种子的数量，BS+UAV
    seedX = zeros(1,k);
    seedY = zeros(1,k);
%     oldSeedX = zeros(1,k);
%     oldSeedY = zeros(1,k);
    
    resX = zeros(k,num_user);
    resY = zeros(k,num_user);
    resW = zeros(k,num_user);
    % 用来记录resX中每一行有效元素的个数
    record = zeros(1,k); 
    rng('shuffle')
    for i = 1:k % 产生k个随机种子, 注意： 随机种子是来自元素集合
        if i==1
            seedX(i)=loc_bs(1);
            seedY(i)=loc_bs(2);
        else
            seedX(i) = x(unidrnd(length(resX)));
            seedY(i) = y(unidrnd(length(resY)));
        end
        % 为保证种子不重叠
        if (i > 1 && seedX(i) == seedX(i-1) && seedY(i) == seedY(i-1))
            i = i -1; % 重新产生一个种子
        end
    end

while flag==0
        num=num+1;
        record(:) = 0; % 重置为零
        resX(:) = 0;
        resY(:) = 0;
        resW(:) = 0;
        
        loc_bu=[seedX;seedY;BS_HE UAV_HE*ones(1,num_uav)]';
        [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
        

        %每次的辐射是多少
        ei_azhe(num)=sum(sum(ei_best));
        %每次的位置是啥
        loc_azhe_x=[loc_azhe_x;seedX];
        loc_azhe_y=[loc_azhe_y;seedY];
        
%                 看下开始循环了没
        [flag]=fun_repete_or_not(loc_azhe_x,loc_azhe_y,seedX,seedY);
      
        
        for c=1:num_user
            co=ass_each(c);
            resX(co,record(co)+1)=x(c);
            resY(co,record(co)+1)=y(c);
            resW(co,record(co)+1)=ei_best(c);
            record(co) = record(co) + 1;
        end        
        
        
%         oldSeedX = seedX;
%         oldSeedY = seedY;
        % 移动种子至其类中心

        for i = 1:k
            if record(i) == 0
                continue;
            end
%             weight=resW(i,:)/sum(resW(i,:));
             if i==1
                 seedX(i)=loc_bs(1);
                 seedY(i)=loc_bs(2);
             else
                seedX(i) = sum(resX(i,:).*(resW(i,:)/sum(resW(i,:))));
                seedY(i) = sum(resY(i,:).*(resW(i,:)/sum(resW(i,:))));
             end
        end
        
        if num>num_it
            break;
        end
end
    
    [val,ind]=min(ei_azhe);
    seedX=loc_azhe_x(ind(1),:);
    seedY=loc_azhe_y(ind(1),:);
    
    loc_bu=[seedX;seedY;BS_HE UAV_HE*ones(1,num_uav)]';
    [ass_each,~,~,~]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
    sendEI=val;

%     plot(1:num_it,ei_azhe(1:end));  

    % 下面代码只是对resX,resY所占用的内寸大小进行简单的优化
%     maxPos = max(record);
%     resX = resX(:,1:maxPos);
%     resY = resY(:,1:maxPos);
%     resW = resW(:,1:maxPos);
%     sendEI=sum(sum(resW));
    
%     data=ei_azhe;
%     x=data(:)
%     x=sort(x);
%     d=diff([x;max(x)+1]);
%     count = diff(find([1;d])) ;
%     y =[x(find(d)) count];
%     cf=find(count>=2);
end





==> figures/AuxFunctions/fun_kmean_find_gs_2.m <==


function [seedX,seedY] = fun_kmean_find_gs_2(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)
    
    flag=0;   
    num_it=100;
    j = 1;
    num=0;
    num_user=size(loc_user,1);
    x=loc_user(:,1)';
    y=loc_user(:,2)';
    BS_HE=loc_bs(3);
    UAV_HE=he_uav;
    
    %这两个参数来看有没有发生重复 一个是总的EI，一个是位置
    ei_azhe=[];
    loc_azhe_x=[];
    loc_azhe_y=[];
    
    % 下面是预分配一些空间
    % seedX 和 seedY 中存放着所有种子
    k=num_bs+num_uav;          %种子的数量，BS+UAV
    seedX = zeros(1,k);
    seedY = zeros(1,k);
    oldSeedX = zeros(1,k);
    oldSeedY = zeros(1,k);
    
    resX = zeros(k,num_user);
    resY = zeros(k,num_user);
    resW = zeros(k,num_user);
    % 用来记录resX中每一行有效元素的个数
    record = zeros(1,k); 
    rng('shuffle')
    for i = 1:k % 产生k个随机种子, 注意： 随机种子是来自元素集合
        if i==1
            seedX(i)=loc_bs(1);
            seedY(i)=loc_bs(2);
        else
            seedX(i) = x(unidrnd(length(resX)));
            seedY(i) = y(unidrnd(length(resY)));
        end
        % 为保证种子不重叠
        if (i > 1 && seedX(i) == seedX(i-1) && seedY(i) == seedY(i-1))
            i = i -1; % 重新产生一个种子
        end
    end

while any([abs(seedX - oldSeedX)>1e-4]) || any([abs(seedY - oldSeedY)>1e-4])
        num=num+1;
        record(:) = 0; % 重置为零
        resX(:) = 0;
        resY(:) = 0;
        resW(:) = 0;
        
        loc_bu=[seedX;seedY;BS_HE UAV_HE*ones(1,num_uav)]';
        [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
        

        %每次的辐射是多少
        ei_azhe(num)=sum(sum(ei_best));
        %每次的位置是啥
        loc_azhe_x=[loc_azhe_x;seedX];
        loc_azhe_y=[loc_azhe_y;seedY];
        
%                 看下开始循环了没
        [flag]=fun_repete_or_not(loc_azhe_x,loc_azhe_y,seedX,seedY);
      
        
        for c=1:num_user
            co=ass_each(c);
            resX(co,record(co)+1)=x(c);
            resY(co,record(co)+1)=y(c);
            resW(co,record(co)+1)=ei_best(c);
            record(co) = record(co) + 1;
        end        
        
        
        oldSeedX = seedX;
        oldSeedY = seedY;
        % 移动种子至其类中心

        for i = 1:k
            if record(i) == 0
                continue;
            end
%             weight=resW(i,:)/sum(resW(i,:));
             if i==1
                 seedX(i)=loc_bs(1);
                 seedY(i)=loc_bs(2);
             else
                seedX(i) = sum(resX(i,:).*(resW(i,:)/sum(resW(i,:))));
                seedY(i) = sum(resY(i,:).*(resW(i,:)/sum(resW(i,:))));
             end
        end
        
        if num>num_it
            break;
        end
end

end





==> figures/AuxFunctions/fun_kmean_main_1.m <==
%首先就是KMEAN的主函数
function [loc_k_u,ass_k_u] = fun_kmean_main_1(num_ite_k_max,loc_user,num_bs,num_uav,loc_bs,he_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)

num_user_t=size(loc_user,1);  %一开始的总人数
loc_k_u=zeros(num_uav,2);  %保存无人机的位置
ass_k_u=ones(num_user_t,1); %一开始用户的连接
num_voi_t=size(loc_voi,1);  %voice 的人数
num_uav_t=num_uav;

%总的需要循环次数为无人机的数量，没找一次无人机需要循环三次（KMEAN结果不稳定）
for i=1:num_uav_t
    gain_2_max=0;   %每次开始之前把增益设置成0
    num_uav=num_uav_t+1-i;         %无人机的数量会变化
    for j=1:num_ite_k_max
        %一开始把限制设置的比较大就好了，但这里还有一点就是用户是怎么处理
        num_as_lim_non= num_user_t;  %一开始把限制设置的比较大
        
        [seedX_1,seedY_1] = fun_kmean_find_gs_2(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim_non);
        loc_kmean_xy=[seedX_1;seedY_1];     %这是KMEAN的结果只有XY  这是横的两排
        loc_kmean_xy_zz=loc_kmean_xy';
        
        %然后要根据这个结果 选出一架无人机
        loc_BU_2=[loc_kmean_xy;he_bs,he_uav*ones(1,num_uav)]';
        [ass_each_2,gain_each_uav]=fun_association_SAR_gain(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU_2,num_as_lim);
        [gain_2,ind_2]=min(gain_each_uav);  %选出来无人机的序号就是ind_2
        
        %然后就需要保留下来这时候无人机的序号，还有连接到这个无人机的用户在总体用户里面的排序
        if gain_2_max>gain_2
            loc_k_u(i,:)=loc_kmean_xy_zz(ind_2,:);  %保存无人机的位置
            ass_u_ind=find(ass_each_2==ind_2);   %找到需要删除用户的序号
        end
    end
    %每次结束以后开始删除用户，删除的方法就是把用户的坐标移动到GS下面
    ass_k_u(ass_u_ind)=i+1;  %因为BS是1
    num_aaa=size(ass_u_ind,1);
    loc_user(ass_u_ind,:)=repmat([loc_bs([1,2]),0],num_aaa,1); 
    loc_voi=loc_user(1: num_voi_t,:);
    loc_dat=loc_user(num_voi_t+1:end,:);
end

end




==> figures/AuxFunctions/fun_kmean_main_2.m <==
%首先就是KMEAN的主函数
%每次都聚类2个点
function [loc_k_u,ass_k_u] = fun_kmean_main_2(num_ite_k_max,loc_user,num_bs,num_uav,loc_bs,he_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)

num_user_t=size(loc_user,1);  %一开始的总人数
loc_k_u=zeros(num_uav,2);  %保存无人机的位置
ass_k_u=ones(num_user_t,1); %一开始用户的连接
num_voi_t=size(loc_voi,1);  %voice 的人数
num_uav_t=num_uav;

%总的需要循环次数为无人机的数量，没找一次无人机需要循环三次（KMEAN结果不稳定）
for i=1:num_uav_t
    gain_2_max=0;   %每次开始之前把增益设置成0
%     num_uav=num_uav_t+1-i;         %无人机的数量会变化
    for j=1:num_ite_k_max
        %一开始把限制设置的比较大就好了，但这里还有一点就是用户是怎么处理
        num_as_lim_non= num_user_t;  %一开始把限制设置的比较大
        num_uav=1;
        [seedX_1,seedY_1] = fun_kmean_find_gs_2(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim_non);
        loc_kmean_xy=[seedX_1;seedY_1];     %这是KMEAN的结果只有XY  这是横的两排
        loc_kmean_xy_zz=loc_kmean_xy';
        
        %然后要根据这个结果 选出一架无人机
        loc_BU_2=[loc_kmean_xy;he_bs,he_uav*ones(1,num_uav)]';
        [ass_each_2,gain_each_uav]=fun_association_SAR_gain(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU_2,num_as_lim);
        [gain_2,ind_2]=min(gain_each_uav);  %选出来无人机的序号就是ind_2
        
        %然后就需要保留下来这时候无人机的序号，还有连接到这个无人机的用户在总体用户里面的排序
        if gain_2_max>gain_2
            loc_k_u(i,:)=loc_kmean_xy_zz(ind_2,:);  %保存无人机的位置
            ass_u_ind=find(ass_each_2==ind_2);   %找到需要删除用户的序号
        end
    end
    %每次结束以后开始删除用户，删除的方法就是把用户的坐标移动到GS下面
    ass_k_u(ass_u_ind)=i+1;  %因为BS是1
    num_aaa=size(ass_u_ind,1);
    loc_user(ass_u_ind,:)=repmat([loc_bs([1,2]),0],num_aaa,1); 
    loc_voi=loc_user(1: num_voi_t,:);
    loc_dat=loc_user(num_voi_t+1:end,:);
end

end




==> figures/AuxFunctions/fun_kmean_main_3.m <==
%这边要做的工作就是 首先随机生成点 
%然后计算当前位置的增益，并计算出下一个位置会在哪里
%然后计算每个点下一位置的增益
%比较以后决定移动还是不移动


function  [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(loc_user,num_bs,num_uav,loc_bs,BS_HE,UAV_HE,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)
          %[seedX,seedY] = fun_kmean_find_gs_2(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)
 
    num_it=100;  %最大循环次数
    num=0;       %循环次数
    num_user=size(loc_user,1);   %用户数量
    x=loc_user(:,1)';     %X坐标
    y=loc_user(:,2)';    %Y坐标
%     BS_HE=loc_bs(3);     %基站高度
   
%     %这两个参数来看有没有发生重复 一个是总的EI，一个是位置
%     ei_azhe=[];
%     loc_azhe_x=[];
%     loc_azhe_y=[];
    
    % 下面是预分配一些空间
    % seedX 和 seedY 中存放着所有种子
    k=num_bs+num_uav;          %种子的数量，BS+UAV
%     num_v=size(loc_voi,1);
%     num_d=size(loc_dat,1);
    seedX = zeros(1,k);
    seedY = zeros(1,k);
    oldSeedX = zeros(1,k);
    oldSeedY = zeros(1,k);
    seedX_n = zeros(1,k);         %这个是kmean的结果， 就中间用来存一下数据的
    seedY_n = zeros(1,k);
    
    resX = zeros(k,num_user);
    resY = zeros(k,num_user);
    resW = zeros(k,num_user);
    % 用来记录resX中每一行有效元素的个数
    record = zeros(1,k); 
    rng('shuffle')
    for i = 1:k % 产生k个随机种子, 注意： 随机种子是来自元素集合
        if i==1
            seedX(i)=loc_bs(1);
            seedY(i)=loc_bs(2);
        else
            seedX(i) = x(unidrnd(num_user));
            seedY(i) = y(unidrnd(num_user));
        end
        % 为保证种子不重叠
        if (i > 1 && seedX(i) == seedX(i-1) && seedY(i) == seedY(i-1))
            i = i -1; % 重新产生一个种子
        end
    end

while any([abs(seedX - oldSeedX)>1e-4]) || any([abs(seedY - oldSeedY)>1e-4])
        num=num+1;
        record(:) = 0; % 重置为零
        resX(:) = 0;
        resY(:) = 0;
        resW(:) = 0;
        
        %这是计算连接情况
        loc_bu=[seedX;seedY;BS_HE UAV_HE*ones(1,num_uav)]';
        [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
        sendEI=sum(ei_best);
        
        %根据连接情况 保留用户权重，坐标
        for c=1:num_user
            co=ass_each(c);
            resX(co,record(co)+1)=x(c);
            resY(co,record(co)+1)=y(c);
            resW(co,record(co)+1)=ei_best(c);
            record(co) = record(co) + 1;
        end        
        
        oldSeedX = seedX;
        oldSeedY = seedY;
        
        % 移动种子至其类中心，这里用seedX_n来保存一下
        for i = 1:k
            if record(i) == 0
                continue;
            end

             if i==1
                 seedX_n(i)=loc_bs(1);
                 seedY_n(i)=loc_bs(2);
             else
                seedX_n(i) = sum(resX(i,:).*(resW(i,:)/sum(resW(i,:))));
                seedY_n(i) = sum(resY(i,:).*(resW(i,:)/sum(resW(i,:))));
             end
        end
        
        %然后就要比较每个位置的gain了
        loc_seed=[oldSeedX;oldSeedY;BS_HE UAV_HE*ones(1,num_uav)]';  %这是老位置的gain
        [ass_old,gain_old]=fun_association_SAR_gain(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed,num_as_lim);
        
        loc_seed_new=[seedX_n;seedY_n;BS_HE UAV_HE*ones(1,num_uav)]';  %这是新位置的gain
        [ass_new,gain_new]=fun_association_SAR_gain(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed_new,num_as_lim);
        
        %下面是把他合起来 然后选坐标
        x_2=[oldSeedX;seedX_n];
        y_2=[oldSeedY;seedY_n];
        e_2=[gain_old';gain_new'];
        [v_m,i_m]=min(e_2,[],1);
        n_2=size(e_2,2);
        for i_2=1:n_2
            seedX(i)=x_2(i_m(i),i);
            seedY(i)=y_2(i_m(i),i);
        end
        
        if num>num_it
            break;
        end
end


end





==> figures/AuxFunctions/fun_move_left_user.m <==
function best_power=fun_move_left_user(sc_notfull,i,gain,value,use_cha,limit,best_power)
 %还没满的那列，现在是第几列，最原始的矩阵，还连接到UAV得用户，限制个数,现在那些用户的连接
 
% sc_notfull   %还没满的那个
% i            %现在是第几列
% GAIN         %选出gain最小的UAV_LIMIT个留下
% P_TR_REQ_dB  %最原始的EI矩阵
% POWER_ORDER  %最开始每个有多少连接的
% USER_NUM     %用户数量
% best_power   %现在最优的连接
% use_change   %这一列有哪些用户
% UAV_LIMIT    %最多可以连接多少用户

[gain_num,~]=sort(gain(use_cha,i));  %对增益排序
num_left=size(use_cha,2);            %还有的数量

for ii=limit+1:num_left              %对于超出限制以后的用户
    user_indix=find(gain(:,i)==gain_num(ii));       %那些用户对应的行
	best_power(user_indix)=value(user_indix,sc_notfull);
end

end









==> figures/AuxFunctions/fun_n_DL_UL.m <==
function [dl_mean,dl_bs_mean,ul_mean,ul_bs_mean]=fun_n_DL_UL(N,user)
k=size(user,2);
dl=zeros(k,N);
dl_bs=zeros(k,N);
ul=zeros(k,N);
ul_bs=zeros(k,N);

for i=1:k
    for n=1:N
        [EI_DL,EI_DL_onlyBS,EI_UL,EI_UL_onlyBS]=fun_DL_UL(user(i));
        dl(i,n)=EI_DL;
        dl_bs(i,n)=EI_DL_onlyBS;
        ul(i,n)=EI_UL;
        ul_bs(i,n)=EI_UL_onlyBS;
    end
end

dl_mean=mean(dl,2);
dl_bs_mean=mean(dl_bs,2);
ul_mean=mean(ul,2);
ul_bs_mean=mean(ul_bs,2);
end


==> figures/AuxFunctions/fun_next_possible_location.m <==
function     [loc_p_xyz]=fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max)

% loc_uav_now=[120,120,100];
% loc_gs=[100,100,30];
% r=30;
% ang_min=31;
% len_max=100;


ang_min_uni=ang_min/180*pi;
ang_azi=linspace(0,2*pi,9);                            %方位角
ang_ele=linspace(0,pi,9);      %仰角

[grid_a,grid_e]=meshgrid(ang_azi,ang_ele);  %可能位置构成的网格
num_p=size(grid_a,1)*size(grid_a,2);       %可能位置的数量

%生成所有可能位置
%删掉在区域外面的一些位置
loc_p_xyz=[];
for  i=1:size(grid_a,1)
    for j=1:size(grid_a,2)
        loc_p_x(i,j)=loc_uav_now(1)+r*sin(grid_e(i,j))*cos(grid_a(i,j));
        loc_p_y(i,j)=loc_uav_now(2)+r*sin(grid_e(i,j))*sin(grid_a(i,j));
        loc_p_z(i,j)=loc_uav_now(3)+r*cos(grid_e(i,j));
        
        %计算两点之间的距离
        loc_t=[loc_p_x(i,j),loc_p_y(i,j),loc_p_z(i,j)];
        dis=norm(loc_t-loc_gs);
        %计算和GS之间的角度
        h_c=abs(loc_p_z(i,j)-loc_gs(3));
        s_c=norm(loc_t(1,2)-loc_gs(1,2));
        the_c=atan( h_c/s_c);
        
        if dis<len_max && the_c>ang_min_uni
            loc_p_xyz=[loc_p_xyz;loc_t];
        end
    end
end
loc_p_xyz= unique(loc_p_xyz, 'rows');

% scatter3(loc_p_xyz(:,1),loc_p_xyz(:,2),loc_p_xyz(:,3),'filled');
% hold on
% scatter3(loc_gs(:,1),loc_gs(:,2),loc_gs(:,3),'filled');

end 

==> figures/AuxFunctions/fun_path_loss.m <==
function [LOSS] = fun_path_loss(r_3,PRO)
% environment - urban
alpha=2;          %from Improvement of the Global Connectivity，Alsharoa
f=3.5E9;
c=3*10^8;
LOS_PA=1.6;
NLOS_PA=23;
LOSS= (4*pi*f*r_3/c)^(alpha)*(LOS_PA*PRO+NLOS_PA*(1-PRO));
end 

==> figures/AuxFunctions/fun_power_req_Tx.m <==

function [power_Tx_dB,power_Tx] = fun_power_req_Tx(rate,path_loss_dB)
% % NOISE = 2E-18;                    %case 1
% rate=2;                     %速度是2bps/hz
% % noise = 10^(-110/10);       %UAV_KAUST里面说N0是-110dbm
% % B=0.2*10^(-3);                 %带宽每个人0.2Mhz

k=1.38064852e-23;
t=300;
b=10e6;

noise= k*t*b;
power_req=(2^(rate)-1)*noise;  
power_req_dB=10*log10(power_req*1e3);  %单位DBM
power_Tx_dB=power_req_dB+path_loss_dB;
power_Tx=10^(power_Tx_dB/10);        %单位毫瓦

end






==> figures/AuxFunctions/fun_pro_los.m <==

function [pro] = fun_pro_los(r_3,d_2)
% environment - urban
a=9.61;        
b=0.16;


pro= 1/(1+a*exp(-b*(180/pi*atan((sqrt(r_3^2-d_2^2)/d_2))-a)));
end 

==> figures/AuxFunctions/fun_repete_or_not.m <==
function [flag]=fun_repete_or_not(loc_azhe_x,loc_azhe_y,loc_nx,loc_ny)
%ei_a 本来是1*501
%ei_now 新来的ei
%loc_x  本来的坐标x
%loc_y   本来的坐标y
%loc_nx   新来的
%loc_ny   新来的

flag=0;
loc_azhe_x(end,:)=[];
loc_azhe_y(end,:)=[];
loc_x=sort(loc_azhe_x,2);
loc_y=sort(loc_azhe_y,2);
loc_nx=sort(loc_nx,2);
loc_ny=sort(loc_ny,2);

cha=loc_x-loc_nx;
cha_sum=abs(sum(cha,2));
[a,b]=find(cha_sum<1);
num_a=size(a,1);
num_nn=size(loc_nx,1);

if num_a==0
    flag=0;
else
    chay=abs(sum(loc_ny-loc_y,2));
    for i=1:num_a
        if chay(a(i))<1
            flag=1;
            break;
        end  
    end
end


end

    

==> figures/AuxFunctions/fun_sr.m <==

function [loc_uav_now]=fun_sr(loc_uav,r,loc_gs,ang_min,len_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u)
%无人机的位置，最开始的半径，对应基站的位置，最小的角度，最大长度，
%fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max);
%fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_uav,num_as_lim);


% ass_each_k_u=[];%找到每个UAV连接的用户
% ass_each_k_u=find(ass_each_k==(i+1));  %这是用户的编号
num_to_u=size(ass_each_k_u,1);  %总的连接到这个UAV的用户数量
num_voi=size(loc_voi,1);      %voice的数量
loc_user=[loc_voi;loc_dat];    %总的用户位置
loc_voi_sub=[];           %无人机的子集
loc_dat_sub=[];
loc_uav_now=loc_uav;

if num_to_u>0

for i=1:num_to_u
    if ass_each_k_u(i)<= num_voi
        loc_voi_sub=[loc_voi_sub;loc_user(ass_each_k_u(i),:)];
    else
        loc_dat_sub=[loc_dat_sub;loc_user(ass_each_k_u(i),:)];
    end
end


while r>=1
    [loc_p_xyz]=fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max);
    num_nex=size(loc_p_xyz,1);
    %现在这个位置的EI
    [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_uav_now,num_as_lim);
    %每个可能位置尝试一遍
    for j=1:num_nex
        [ass_each_po,ei_best_po,pow_each_fis_po,pl_each_db_po]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_p_xyz(j,:),num_as_lim);
        if sum(ei_best_po)<sum(ei_best)
            loc_uav_now=loc_p_xyz(j,:);
        end
    end
    r=r/2;
end
end
end

==> figures/AuxFunctions/fun_test_1.m <==

function [num_user,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_1(rate_dat)
% clc
% clear all
% close all

%% parameters
%生成用户 ppp+pcp
% rng(0);             
% 这里虽然是两种人，voice和data，但是实际上一样的，就是一种罢了，速率，辐射啥的都一样的
% 然后总共是240个人 25%活跃 也就是60个人是活跃的
lam_voi=30;      %voice 人数
lam_dat=30;       %data  人数

lam_ppp=80;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=40;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

rate_voi=rate_dat;       %rate of voice 0.5bps/hz 这边暂时改了
% rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];   

% rate_voi=0.5;       %rate of voice 0.5bps/hz
% % rate_dat=8;          %rate of data
% time_voi=0.5;           %0.5 min/hour
% time_dat=10;              %10min/hour
% sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
% sar_dat=0.0037e-3;
% rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
% time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
% sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_user;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_user;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=15;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_user;
end







==> figures/AuxFunctions/fun_test_2.m <==

function [num_user,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_2(num_user_exp)
% clc
% clear all
% close all

%% parameters
%生成用户 ppp+pcp
% rng(0); 

lam_ppp=num_user_exp/3;
% lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=lam_ppp*2/lam_pcp_clu; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_user;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_user;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=15;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_user;
end







==> figures/AuxFunctions/fun_test_3.m <==

function [num_user,ei_uav,rat_uav,pro_sat_uav]=fun_test_3(num_UAV, num_pl_x)
% clc
% clear all
% close all

%% parameters
%生成用户 ppp+pcp
% rng(0); 

lam_ppp=40;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=20; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
% num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
% num_pl=25;    %number of possible locations
% num_pl_x=5;  
% num_pl_y=5;

num_pl_y=num_pl_x;
num_pl=num_pl_y*num_pl_x;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

% %第一步找关联矩阵
% loc_bs_sc=[loc_BS;loc_sc];
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);
% 
% % 最后总的辐射，以及速率,满意度
% ei_sc=sum(sum(ei_best_end_sc));
% rat_sc=sum(sum(rate_end_sc));
% pro_sat_sc=1-num_cha_rat_sc/num_user;
% 
% %% 只有BS
% %第一步找关联矩阵
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);
% 
% % 最后总的辐射，以及速率
% ei_BS=sum(sum(ei_best_end_BS));
% rat_BS=sum(sum(rate_end_BS));
% pro_sat_BS=1-num_cha_rat_BS/num_user;
% 


%% Green UAV
% %using kmean to find GS
num_ite_k_max=15;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_user;
end







==> figures/AuxFunctions/fun_test_4.m <==

function [num_user,ei_sc,rat_sc,pro_sat_sc]=fun_test_4(num_sc_x,num_sc_y)
% clc
% clear all
% close all

%% parameters

% num_sc_x=2;
% num_sc_y=2;
% num_sc=4;     %number of small cells
num_sc=num_sc_x*num_sc_y;
%生成用户 ppp+pcp
% rng(0); 

lam_ppp=40;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=20; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS




num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_user;

% %% 只有BS
% %第一步找关联矩阵
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);
% 
% % 最后总的辐射，以及速率
% ei_BS=sum(sum(ei_best_end_BS));
% rat_BS=sum(sum(rate_end_BS));
% pro_sat_BS=1-num_cha_rat_BS/num_user;
% 
% 
% 
% %% Green UAV
% % %using kmean to find GS
% num_ite_k_max=15;  %最大循环次数
% num_ite_k =0 ;
% ei_k_min=inf;  %最开始的辐射很大，初始值
% loc_kmean_xy=[];
% ass_each_k=[];
% 
% for c=1:num_ite_k_max
%      [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
%     if sendEI<ei_k_min
%        ei_k_min=sendEI;
%        loc_kmean_xy=[seedX;seedY];
%        ass_each_k=ass_each;
%     end
% end
% 
% %找到距离最近的GS连接
% loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
% [loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);
% 
% %下面是单独的优化角度和长度
% r_st=teth_max/2;
% loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
% loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
% %下面是用SR找位置
% for i=1:num_UAV
%     ass_each_k_u=[];%找到每个UAV连接的用户
%     ass_each_k_u=find(ass_each_k==(i+1));
%     %运行SR 优化无人机位置
%     [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
% end
% %找完位置以后，需要再次计算总的SR
% 
% %第一步找关联矩阵
% loc_bs_uav=[loc_BS;loc_u_pl_3d];
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);
% 
% % 最后总的辐射，以及速率,满意度
% ei_uav=sum(sum(ei_best_end_uav));
% rat_uav=sum(sum(rate_end_uav));
% pro_sat_uav=1-num_cha_rat_uav/num_user;
end







==> figures/AuxFunctions/fun_user_distribution.m <==
function [x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area)
% %%
% lam_ppp=20;     %ppp的密度
% lam_pcp_clu=4;  %pcp簇的个数
% lam_pcp_user=10; %pcp每个簇里面人的个数
% rad_pcp=100;      %簇的半径
% length_area=1000; %区域大小


%% pcp
M_pcp = 0;
U = unifrnd(0,1);

while U >= exp(-lam_pcp_clu)           %判定条件
   U = U*unifrnd(0,1);
   M_pcp=M_pcp+1;
end 

if M_pcp < 1           %至少有一个
   M_pcp = 1;
end

L = length_area-rad_pcp;   %簇中心分布的区域
a = 0;b = L;     
c = 0;d = L;
A = zeros(1,M_pcp);
B = zeros(1,M_pcp);


for i = 1:M_pcp 
    U1 = unifrnd(0,1);
    A(i) = (b-a)*U1;
    U2 = unifrnd(0,1);
    B(i) = (d-c)*U2;
end

x_pcp=[];
y_pcp=[];

%子过程
for j=1:M_pcp
    n = lam_pcp_user;
    r = rad_pcp;
    u1 = zeros(1,n);
    u2 = zeros(1,n);
    R = zeros(1,n);
    x = zeros(1,n);
    y = zeros(1,n);
    theta = zeros(1,n);

    for i = 1:n
        u1(i) = unifrnd(0,1);
    end

    R = r * sqrt(u1);
    R = sort(R);

    for i = 1:n
        u2(i) = unifrnd(0,1);
    end

    theta = 2*pi*u2;

    for i = 1:n
        x(i) = A(j) + R(i) * cos(theta(i));
        y(i) = B(j) + R(i) * sin(theta(i));
    end
     x_pcp=[x_pcp,x];
     y_pcp=[y_pcp,y];
%     plot(x,y,'.b');
end

%% PPP

Lambda_ppp = lam_ppp;  % Lambda:poisson(Lambda)
u_ppp = unifrnd(0,1);
M_ppp = 0;
while u_ppp >= exp(-Lambda_ppp)%判定条件
    u_ppp = u_ppp*unifrnd(0,1);
    M_ppp=M_ppp+1;
end 

a = 0; c = 0;
b = 1000; d =1000;
Nall = M_ppp;
% A = [];
% B = [];
while M_ppp > 0       
    M_ppp = M_ppp-1;
    u1 = unifrnd(0,1);
    A(Nall-M_ppp) = (b-a)*u1;
    u2 = unifrnd(0,1);
    B(Nall-M_ppp) = (d-c)*u2;
end

% ALL USER

x_user=[x_pcp,A];
y_user=[y_pcp,B];

end


%% 


% 泊松簇过程仿真
% 父过程
% lambda = 4;                       % 密度
% M = 0;
% U = unifrnd(0,1);
% 
% while U >= exp(-lambda)           %判定条件
%    U = U*unifrnd(0,1);
%    M=M+1;
% end 
% 
% if M < 1
%    M = 1;
% end
% 
% L = 900;
% a = 0;b = L;      %取[0,100]*[0,100]*[0,100]的布点区域；
% c = 0;d = L;
% A = zeros(1,M);
% B = zeros(1,M);
% for i = 1:M 
%     U1 = unifrnd(0,1);
%     A(i) = (b-a)*U1;
%     U2 = unifrnd(0,1);
%     B(i) = (d-c)*U2;
%     plot(A(i),B(i),'r^');
%     hold on;
% end
% grid on;
% 
% 子过程
% for j=1:M
%     n = 10;
%     r = 100;
%     u1 = zeros(1,n);
%     u2 = zeros(1,n);
%     R = zeros(1,n);
%     x = zeros(1,n);
%     y = zeros(1,n);
%     theta = zeros(1,n);
% 
%     for i = 1:n
%         u1(i) = unifrnd(0,1);
%     end
% 
%     R = r * sqrt(u1);
%     R = sort(R);
% 
%     for i = 1:n
%         u2(i) = unifrnd(0,1);
%     end
% 
%     theta = 2*pi*u2;
% 
%     for i = 1:n
%         x(i) = A(j) + R(i) * cos(theta(i));
%         y(i) = B(j) + R(i) * sin(theta(i));
%     end
%     plot(x,y,'.b');
% end
% 
% axis([0,1000,0,1000]);
% 
% hold on
% 
%%
% %%% Part1 %%%
% Lambda = 20;  % Lambda:poisson(Lambda)
% u = unifrnd(0,1)
% M = 0;
% while u >= exp(-Lambda)%判定条件
%     u = u*unifrnd(0,1);
%     M=M+1;
% end 
%     %取点个数
% R = poissrnd(Lambda,1,M) 
% 
% %%% Part2 %%%
% a = 0; c = 0;
% b = 1000; d =1000;
% % e = 0; f = 1000;     %取[0,100]*[0,100]的布点区域；
% Nall = M;
% % A = [];
% % B = [];
% while M > 0         %scatter in the [0,100]*[0,100]
%     M = M-1;
%     u1 = unifrnd(0,1);
%     A(Nall-M) = (b-a)*u1;
%     u2 = unifrnd(0,1);
%     B(Nall-M) = (d-c)*u2;
% %     u3 = unifrnd(0,1);
% %     C(Nall-M) = (f-e)*u3;
%     figure(1)    %base stations 分布图
% %     plot3(A(Nall-M),B(Nall-M),C(Nall-M),'r^');
% %     hold on;
%     plot(A(Nall-M),B(Nall-M),'g.')
%     hold on
% end
% grid on

==> figures/AuxFunctions/fun_user_distribution_2.m <==
function [loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat)
% %%
% lam_ppp=20;     %ppp的密度
% lam_pcp_clu=4;  %pcp簇的个数
% lam_pcp_user=10; %pcp每个簇里面人的个数
% rad_pcp=100;      %簇的半径
% length_area=1000; %区域大小
%  num_peo   %这是一个限制吧 用户的数量不能超过
% lam_dat=10; %data 的人数
% lam_voi=2;  % voice的人数
% 
num_ite=10;

while(num_ite>0)
  num_ite=num_ite-1;  %每次减小一点  
%% pcp
M_pcp = 0;
U = unifrnd(0,1);

while U >= exp(-lam_pcp_clu)           %判定条件
   U = U*unifrnd(0,1);
   M_pcp=M_pcp+1;
end 

if M_pcp < 1           %至少有一个
   M_pcp = 1;
end

L = length_area-rad_pcp;   %簇中心分布的区域
a = 0;b = L;     
c = 0;d = L;
A = zeros(1,M_pcp);
B = zeros(1,M_pcp);
for i = 1:M_pcp 
    U1 = unifrnd(0,1);
    A(i) = (b-a)*U1;
    U2 = unifrnd(0,1);
    B(i) = (d-c)*U2;
end
x_pcp=[];
y_pcp=[];

%子过程
for j=1:M_pcp
    n = lam_pcp_user;
    r = rad_pcp;
    u1 = zeros(1,n);
    u2 = zeros(1,n);
    R = zeros(1,n);
    x = zeros(1,n);
    y = zeros(1,n);
    theta = zeros(1,n);

    for i = 1:n
        u1(i) = unifrnd(0,1);
    end

    R = r * sqrt(u1);
    R = sort(R);

    for i = 1:n
        u2(i) = unifrnd(0,1);
    end

    theta = 2*pi*u2;

    for i = 1:n
        x(i) = A(j) + R(i) * cos(theta(i));
        y(i) = B(j) + R(i) * sin(theta(i));
    end
     x_pcp=[x_pcp,x];    %pcp所有的X坐标
     y_pcp=[y_pcp,y];    
%     plot(x,y,'.b');
end

%% PPP
Lambda_ppp = lam_ppp;  % Lambda:poisson(Lambda)
u_ppp = unifrnd(0,1);
M_ppp = 0;
while u_ppp >= exp(-Lambda_ppp)%判定条件
    u_ppp = u_ppp*unifrnd(0,1);
    M_ppp=M_ppp+1;
end 

a = 0; c = 0;
b = 1000; d =1000;
Nall = M_ppp;
% A = [];
% B = [];
while M_ppp > 0       
    M_ppp = M_ppp-1;
    u1 = unifrnd(0,1);
    A(Nall-M_ppp) = (b-a)*u1;
    u2 = unifrnd(0,1);
    B(Nall-M_ppp) = (d-c)*u2;
end

x_user=[x_pcp,A];  %所有用户的X坐标的集合
y_user=[y_pcp,B];  

num_user=size(x_user,2);  %用户的数量
num_voi=poissrnd(lam_voi);%voice 用户的数量
num_dat=poissrnd(lam_dat);%data 用户的数量

if (num_voi+num_dat)<num_user && (num_voi+num_dat) >0
    break;
end
end

loc_user=[x_user;y_user;zeros(1,num_user)]; %用户的坐标
loc_user=loc_user';

idx=randperm(num_user);  %随机置换
idx_v=idx(1:num_voi);
loc_voi=loc_user(idx_v,:);

idx_d=idx(num_voi+1:num_voi+num_dat);
loc_dat=loc_user(idx_d,:);

end


%% 


% 泊松簇过程仿真
% 父过程
% lambda = 4;                       % 密度
% M = 0;
% U = unifrnd(0,1);
% 
% while U >= exp(-lambda)           %判定条件
%    U = U*unifrnd(0,1);
%    M=M+1;
% end 
% 
% if M < 1
%    M = 1;
% end
% 
% L = 900;
% a = 0;b = L;      %取[0,100]*[0,100]*[0,100]的布点区域；
% c = 0;d = L;
% A = zeros(1,M);
% B = zeros(1,M);
% for i = 1:M 
%     U1 = unifrnd(0,1);
%     A(i) = (b-a)*U1;
%     U2 = unifrnd(0,1);
%     B(i) = (d-c)*U2;
%     plot(A(i),B(i),'r^');
%     hold on;
% end
% grid on;
% 
% 子过程
% for j=1:M
%     n = 10;
%     r = 100;
%     u1 = zeros(1,n);
%     u2 = zeros(1,n);
%     R = zeros(1,n);
%     x = zeros(1,n);
%     y = zeros(1,n);
%     theta = zeros(1,n);
% 
%     for i = 1:n
%         u1(i) = unifrnd(0,1);
%     end
% 
%     R = r * sqrt(u1);
%     R = sort(R);
% 
%     for i = 1:n
%         u2(i) = unifrnd(0,1);
%     end
% 
%     theta = 2*pi*u2;
% 
%     for i = 1:n
%         x(i) = A(j) + R(i) * cos(theta(i));
%         y(i) = B(j) + R(i) * sin(theta(i));
%     end
%     plot(x,y,'.b');
% end
% 
% axis([0,1000,0,1000]);
% 
% hold on
% 
%%
% %%% Part1 %%%
% Lambda = 20;  % Lambda:poisson(Lambda)
% u = unifrnd(0,1)
% M = 0;
% while u >= exp(-Lambda)%判定条件
%     u = u*unifrnd(0,1);
%     M=M+1;
% end 
%     %取点个数
% R = poissrnd(Lambda,1,M) 
% 
% %%% Part2 %%%
% a = 0; c = 0;
% b = 1000; d =1000;
% % e = 0; f = 1000;     %取[0,100]*[0,100]的布点区域；
% Nall = M;
% % A = [];
% % B = [];
% while M > 0         %scatter in the [0,100]*[0,100]
%     M = M-1;
%     u1 = unifrnd(0,1);
%     A(Nall-M) = (b-a)*u1;
%     u2 = unifrnd(0,1);
%     B(Nall-M) = (d-c)*u2;
% %     u3 = unifrnd(0,1);
% %     C(Nall-M) = (f-e)*u3;
%     figure(1)    %base stations 分布图
% %     plot3(A(Nall-M),B(Nall-M),C(Nall-M),'r^');
% %     hold on;
%     plot(A(Nall-M),B(Nall-M),'g.')
%     hold on
% end
% grid on

==> figures/AuxFunctions/fun_user_population.m <==
function [loc_pop,loc_user,loc_nonuser]=fun_user_population(num_user,num_pop,length_area,dis_pop)

% 例子
% num_user=3;  % number of users
% num_pop=10;  %number of population
% length_area=200; %区域的边长
% dis_pop=[3,2,4,1]; % 3,2,4,1  加起来10个

x_pop=[randi([0,length_area/2],1,dis_pop(1)),randi([0,length_area/2],1,dis_pop(2)),randi([length_area/2,2*length_area/2],1,dis_pop(3)),randi([length_area/2,2*length_area/2],1,dis_pop(4))];
y_pop=[randi([0,length_area/2],1,dis_pop(1)),randi([length_area/2,2*length_area/2],1,dis_pop(2)),randi([length_area/2,2*length_area/2],1,dis_pop(3)),randi([0,length_area/2],1,dis_pop(4))];
z_pop=zeros(1,num_pop); 
loc_pop=[x_pop;y_pop;z_pop];
loc_pop=loc_pop';

idx=randperm(num_pop);
idx=idx(1:num_user);
loc_user=loc_pop(idx,:);
loc_nonuser=loc_pop;
loc_nonuser(idx,:)=[];

end




==> figures/AuxFunctions/satisficion_rate.m <==
%this is change data rete and see how would satisfaction changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
 
N=1000;
rate = 4:0.5:18;

[num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_satisfaction_rate(N,rate);

%figure_1 is about changing data rate and users' satisfaction
figure(1)
plot(rate,pro_sat_uav_mean,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
plot(rate,pro_sat_sc_e_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(rate,pro_sat_BS_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
ylabel('Satisfaction of people(%)','FontSize',18);
xlabel('UL data rate (bps/hz)','FontSize',18);
h=legend('using uav','using small cell','only using BS');
grid on

%Export data to Pgfplot
methods_sat={'UAV_sat','SC_sat','BS_sat'};
nomethods=length(methods_sat);
y_sat=[pro_sat_uav_mean;pro_sat_sc_e_mean;pro_sat_BS_mean];
for i=1:nomethods
Data=[rate;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end


% figure(2)
% plot(rate,ei_BS_e_mean,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
% plot(rate,ei_sc_e_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
% plot(rate,ei_uav_e_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
% ylabel('SAR','FontSize',18);
% xlabel('UL data rate (bps/hz)','FontSize',18);
% h=legend('BS','small cell',' uav');
% grid on



==> figures/AuxFunctions/test_11.m <==

%这就是最开始的，正常的基于SAR的kmean，每个无人机连接一定数量的用户，然后加权重心，问题就是这不能收敛啊
%虽然效果还行吧

clc
clear all
close all
addpath ../AuxFunctions
%% parameters
%生成用户 ppp+pcp
rng(0); 
lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=8;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=25;    %number of possible locations
num_pl_x=5;  
num_pl_y=5;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=40;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_user;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_user;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=5;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
    [seedX,seedY,sendEI,ass_each,num] = fun_kmean_find_gs(loc_user,num_BS,num_UAV,loc_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_user;






% 
% hold on
% scatter3(seedX,seedY,80*ones(1,5),'p','filled');


%using SR to find location










==> figures/AuxFunctions/test_18.m <==
%这边的话是一开始正常KMEAN聚类，收敛以后，保留最好的UAV坐标，同时保留一部分用户，然后循环以上工作。
%每次UAV数量减少一架

clc
clear all
close all

%% parameters
%生成用户 ppp+pcp
rng(0); 
lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=8;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=25;    %number of possible locations
num_pl_x=5;  
num_pl_y=5;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=40;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_user;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_user;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=3;  %最大循环次数
% ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

% kmean 的过程需要返回一个无人机的位置，还有就是连接的情况
[loc_k_u,ass_k_u] = fun_kmean_main_1(num_ite_k_max,loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);


%找到距离最近的GS连接
loc_k_u_xy=loc_k_u;  %只有UAV
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_k_u==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_user;






% 
% hold on
% scatter3(seedX,seedY,80*ones(1,5),'p','filled');


%using SR to find location










==> figures/AuxFunctions/test_19.m <==
%这边的话是一开始正常KMEAN聚类，收敛以后，保留最好的UAV坐标，同时保留一部分用户，然后循环以上工作。
%每次UAV数量只有一架

clc
clear all
close all

%% parameters
%生成用户 ppp+pcp
rng(0); 
lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=8;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=25;    %number of possible locations
num_pl_x=5;  
num_pl_y=5;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=40;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_user;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_user;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=3;  %最大循环次数
% ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

% kmean 的过程需要返回一个无人机的位置，还有就是连接的情况
[loc_k_u,ass_k_u] = fun_kmean_main_2(num_ite_k_max,loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);


%找到距离最近的GS连接
loc_k_u_xy=loc_k_u;  %只有UAV
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_k_u==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_user;






% 
% hold on
% scatter3(seedX,seedY,80*ones(1,5),'p','filled');


%using SR to find location










==> figures/AuxFunctions/test_19_2.m <==
%这是想看一下到底辐射最小的点在哪里

clc
clear all
close all

%% parameters
%生成用户 ppp+pcp
rng(0); 
lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=8;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=25;    %number of possible locations
num_pl_x=5;  
num_pl_y=5;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=40;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

% %% small cell's association matrix
% 
% %第一步找关联矩阵
% loc_bs_sc=[loc_BS;loc_sc];
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);
% 
% % 最后总的辐射，以及速率,满意度
% ei_sc=sum(sum(ei_best_end_sc));
% rat_sc=sum(sum(rate_end_sc));
% pro_sat_sc=1-num_cha_rat_sc/num_user;

%% 只有BS
%第一步找关联矩阵
loc_v=[0,0,0;100,0,0];
loc_d=[0,100,0;100,100,0];
loc_BS=[60,100,0];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_v,loc_d,loc_BS,num_as_lim);

ei_t=sum(ei_best);

%处理超过速率限制的用户
% [rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);
% 
% % 最后总的辐射，以及速率
% ei_BS=sum(sum(ei_best_end_BS));
% rat_BS=sum(sum(rate_end_BS));
% pro_sat_BS=1-num_cha_rat_BS/num_user;



% %% Green UAV
% % %using kmean to find GS
% num_ite_k_max=3;  %最大循环次数
% % ei_k_min=inf;  %最开始的辐射很大，初始值
% loc_kmean_xy=[];
% ass_each_k=[];
% 
% % kmean 的过程需要返回一个无人机的位置，还有就是连接的情况
% [loc_k_u,ass_k_u] = fun_kmean_main_2(num_ite_k_max,loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
% 
% 
% %找到距离最近的GS连接
% loc_k_u_xy=loc_k_u;  %只有UAV
% [loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);
% 
% %下面是单独的优化角度和长度
% r_st=teth_max/2;
% loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
% loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
% %下面是用SR找位置
% for i=1:num_UAV
%     ass_each_k_u=[];%找到每个UAV连接的用户
%     ass_each_k_u=find(ass_k_u==(i+1));
%     %运行SR 优化无人机位置
%     [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
% end
% %找完位置以后，需要再次计算总的SR
% 
% %第一步找关联矩阵
% loc_bs_uav=[loc_BS;loc_u_pl_3d];
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);
% 
% % 最后总的辐射，以及速率,满意度
% ei_uav=sum(sum(ei_best_end_uav));
% rat_uav=sum(sum(rate_end_uav));
% pro_sat_uav=1-num_cha_rat_uav/num_user;






% 
% hold on
% scatter3(seedX,seedY,80*ones(1,5),'p','filled');


%using SR to find location










==> figures/AuxFunctions/test_20.m <==

%这就是最开始的，正常的基于SAR的kmean，每个无人机连接一定数量的用户，然后加权重心，问题就是这不能收敛啊
%虽然效果还行吧

%上面那个问题需要进一步改善，改善的方法就是 
%比较前后两次的位置，如果有改善 才会移动，如果没有 那就不移动

clc
clear all
close all
addpath ../AuxFunctions

%% parameters
%生成用户 ppp+pcp
rng(0); 
lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10; %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[x_user,y_user]=fun_user_distribution(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area);  %用户的横纵坐标
num_user=size(x_user,2);  %number of population
loc_user=[x_user;y_user;zeros(1,num_user)];
loc_user=loc_user';
pro_voi=0.5;
num_voi=round(pro_voi*num_user);  %voice用户的数量
idx=randperm(num_user);  %随机置换
idx=idx(1:num_voi);
loc_voi=loc_user(idx,:);
loc_dat=loc_user;
loc_dat(idx,:)=[];

num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=8;          %rate of data
time_voi=0.5;           %0.5 min/hour
time_dat=10;              %10min/hour
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=25;    %number of possible locations
num_pl_x=5;  
num_pl_y=5;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=40;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_user;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_user;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=10;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(loc_user,num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,time,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_user;






% 
% hold on
% scatter3(seedX,seedY,80*ones(1,5),'p','filled');


%using SR to find location










==> figures/AuxFunctions/test_dl_ul.m <==

%需要对比BS,BS+UAV(UL),BS+UAV(UL+DL)
clc
clear all
close all
%% 第一部分就是各种参数
rng(2);     %随机数
num_user=100;  % number of users
num_pop=200;  %number of population
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS

he_UAV=60;   %UAV的高度
he_BS=80;    %BS的高度
length_area=200; %区域的边长

rate_ul=6;  %ul单位带宽的速率
rate_dl=12;  %dl单位带宽的速率
time_ul=600;  %ul的时间
time_dl=6000;  %dl的时间
%power_ul_max

%population's information 3,2,4,1  加起来100个
dis_pop=[60,40,60,40]; % 3,2,4,1  加起来100个
[loc_pop,loc_user,loc_nonuser]=fun_user_population(num_user,num_pop,length_area,dis_pop);

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
x_UAV=[length_area/4,length_area/4*3,length_area/4,length_area/4*3];
y_UAV=[length_area/4,length_area/4*3,length_area/4*3,length_area/4];
loc_UAV=[x_UAV;y_UAV;ones(1,num_UAV)*he_UAV];
loc_UAV=loc_UAV';   %UAV的位置

% distribution diagram 
% figure(1);       
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y');
% hold on
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'r');
% hold on
% scatter3(loc_UAV(:,1),loc_UAV(:,2),loc_UAV(:,3),'b');
% hold on
% scatter3(loc_nonuser(:,1),loc_nonuser(:,2),loc_nonuser(:,3),'g');

%% 计算UL的辐射
loc_BU=[loc_BS;loc_UAV]; %基站和UAV的地址
[EI_UL]=fun_UL(rate_ul,time_ul,loc_user,loc_BU);

%% 计算DL的辐射 

%第一步，计算出每个基站或者UAV的下行功率
[power_each_BU] = fun_DL_1_power(rate_dl,loc_user,loc_BU); %毫瓦
%第二步，计算总的DL辐射
[EI_DL]=fun_DL_2_EI(loc_pop,loc_BU,power_each_BU,time_dl);

%% 这是只有BS时候的UL 
[EI_UL_onlyBS]=fun_UL(rate_ul,time_ul,loc_user,loc_BS);
%% 这是只有BS时候的DL
[power_onlyBS] = fun_DL_1_power(rate_dl,loc_user,loc_BS); %毫瓦
[EI_DL_onlyBS]=fun_DL_2_EI(loc_pop,loc_BS,power_onlyBS,time_dl);





==> figures/AuxFunctions2/fun_adjust_association.m <==

function  [ei_best, num_n]=fun_adjust_association(loc_user,loc_BU,ei_each,gain,num_as_lim)

% Sort all the exposure
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
[ei_ord,ei_idx]=sort(ei_each,2);
num_user_as=zeros(1,num_BU);     %连接的用户数量
ei_best=ei_ord(:,1);  %最好的连接

for i=1:num_BU
    num_user_as(i) = length(find(ei_idx(:,1)==i)); % 最开始统计一下
end

[full]=fun_full_or_not( num_BU,num_user_as,num_as_lim);

num_n=1;  %这是用来统计改变次数的

for i=2:num_BU
    use_cha=[];     %需要改变的用户集合  
    if num_user_as(i)> num_as_lim    %大于限制，需要改变
        K=num_user_as(i)-num_as_lim;   %K是需要改变的用户数量
        use_chad=[];                  %这是已经改变的用户的集合
        use_cha= find(ei_idx(:,1)==i)';  %这是连接到这个UAV的全部用户
        
        for k=1:K
            num_n= num_n+1;     %移动一次加一
            
            [full]=fun_full_or_not( num_BU,num_user_as,num_as_lim);
            sc_notfull= find(full==0);   %看一下哪些没有满
            
            if size(sc_notfull,2)==1  %如果就一个没满了 那就直接移动
                ei_best=fun_move_left_user(sc_notfull,i,gain,ei_each,use_cha,num_as_lim,ei_best);
                num_user_as(sc_notfull)=num_user_as(sc_notfull)+K-k+1;
                num_user_as(i)=num_user_as(i)-K+k-1;
                break;
            end
            
            if size(use_cha,1)==0
                break;
            end

            [m,n]=max(gain(use_cha,i));
            u_n=find(gain(:,i)==m);
            nn=u_n(1);       %每次移动一个，这是防止有好几个一样的
            
            [o,pp]=min(gain(nn,sc_notfull));  % Find where to move to
            p=sc_notfull(pp);
            
            use_chad=[use_chad,nn];      %这是已经改变了的用户集合
            for a=1:size(use_chad,2)
                use_cha(use_cha==use_chad(a))=[];
            end
            
            num_user_as(p)=num_user_as(p)+1;
            num_user_as(i)=num_user_as(i)-1;
            ei_best(nn)=ei_each(nn,p);
             
        end
    end
end


end


==> figures/AuxFunctions2/fun_all_association.m <==
function [bs,ra,bf,pr,num]=fun_all_association(N,num_input)

for n=1:N
    for i=1:size(num_input,2)
        [ei_bs,ei_r,ei_f,ei_p,num_act]=fun_test_association(num_input(i));
        eib(n,i)=ei_bs;
        eir(n,i)=ei_r;
        eif(n,i)=ei_f;
        eip(n,i)=ei_p; 
        numact(n,i)=num_act;
    end
end
bs=mean(eib);
ra=mean(eir);
bf=mean(eif);
pr=mean(eip);
num=mean(numact);

end

        


==> figures/AuxFunctions2/fun_all_deployment.m <==
function [bs,ra,bf,km,sr,num]=fun_all_deployment(N,num_input)

for n=1:N
    for i=1:size(num_input,2)
        [ei_bs,ei_ra,ei_bf,ei_km,ei_sr,num_act]=fun_text_deployment(num_input(i));
        eib(n,i)=ei_bs;
        eir(n,i)=ei_ra;
        eif(n,i)=ei_bf;
        eik(n,i)=ei_km;
        eis(n,i)=ei_sr;
        numact(n,i)=num_act;
    end
end
bs=mean(eib);
ra=mean(eir);
bf=mean(eif);
km=mean(eik);
sr=mean(eis);
num=mean(numact);
end

        


==> figures/AuxFunctions2/fun_all_deployment_4.m <==
function [bs,ra,bf,km,sr,num]=fun_all_deployment_4(N,num_input)

for n=1:N
    for i=1:size(num_input,2)
        [ei_bs,ei_ra,ei_bf,ei_km,ei_sr,num_act]=fun_text_deployment_4(num_input(i));
        eib(n,i)=ei_bs;
        eir(n,i)=ei_ra;
        eif(n,i)=ei_bf;
        eik(n,i)=ei_km;
        eis(n,i)=ei_sr;
        numact(n,i)=num_act;
    end
end
bs=mean(eib);
ra=mean(eir);
bf=mean(eif);
km=mean(eik);
sr=mean(eis);
num=mean(numact);
end

        


==> figures/AuxFunctions2/fun_all_exp_emf.m <==
function [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp)

for n=1:N
    for i=1:size(user_exp,2)
        [num_user,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_emf(user_exp(i));
        num_e(n,i)=num_user;
        ei_sc_e(n,i)=ei_sc;
        rat_sc_e(n,i)=rat_sc;
        pro_sat_sc_e(n,i)=pro_sat_sc;           
        ei_BS_e(n,i)=ei_BS;
        rat_BS_e(n,i)=rat_BS;
        pro_sat_BS_e(n,i)=pro_sat_BS;
        ei_uav_e(n,i)=ei_uav;
        rat_uav_e(n,i)=rat_uav;
        pro_sat_uav_e(n,i)=pro_sat_uav;
    end
end

num_e_mean=mean(num_e);
ei_sc_e_mean=mean(ei_sc_e);
rat_sc_e_mean=mean(rat_sc_e);
pro_sat_sc_e_mean=mean(pro_sat_sc_e);
ei_BS_e_mean=mean(ei_BS_e);
rat_BS_e_mean=mean(rat_BS_e);
pro_sat_BS_mean=mean(pro_sat_BS_e);
ei_uav_e_mean=mean(ei_uav_e);
rat_uav_e_mean=mean(rat_uav_e);
pro_sat_uav_mean=mean(pro_sat_uav_e);
end

    

==> figures/AuxFunctions2/fun_all_lam.m <==
function [ul_bs,ul_uo,ul_ud,dl_bs,dl_do,dl_ud,nu_v,nu_d,nu_u]=fun_all_lam(N,lam_voi,lam_dat)

for n=1:N
    for i=1:size(lam_voi,2)
        [bs_dl,bs_ul,ud_dl,ud_ul,do_dl,uo_ul,num_voi,num_dat,num_user]=fun_test_1(lam_voi(i),lam_dat(i));
        bs_d(n,i)=bs_dl;
        bs_u(n,i)=bs_ul;
        ua_d(n,i)=ud_dl;
        ua_u(n,i)=ud_ul; 
        dd_d(n,i)=do_dl;
        uu_u(n,i)=uo_ul;
        n_v(n,i)=num_voi;
        n_d(n,i)=num_dat;
        n_u(n,i)=num_user;
    end
end
%ul_bs,ul_uo,ul_ud,dl_bs,dl_do,dl_ud
ul_bs=mean(bs_u);
ul_uo=mean(uu_u);
ul_ud=mean(ua_u);
dl_bs=mean(bs_d);
dl_do=mean(dd_d);
dl_ud=mean(ua_d);
nu_v=mean(n_v);
nu_d=mean(n_d);
nu_u=mean(n_u);

end

        


==> figures/AuxFunctions2/fun_all_length_angle.m <==
function [bs,ra,km,sr,bf,num]=fun_all_length_angle(N,num_input)

for n=1:N
    for i=1:size(num_input,2)
       [ei_bs,ei_ra,ei_km,ei_sr,ei_bf,num_act]=fun_test_length_angle(num_input(i));

        eib(n,i)=ei_bs;
        eir(n,i)=ei_ra;
        eik(n,i)=ei_km;
        eis(n,i)=ei_sr; 
        eif(n,i)=ei_bf; 
        numact(n,i)=num_act;
    end
end
bs=mean(eib);
ra=mean(eir);
km=mean(eik);
sr=mean(eis);
bf=mean(eif);
num=mean(numact);

end

        


==> figures/AuxFunctions2/fun_all_num_UAV_pl_emf.m <==
function [mean_user,mean_u_p,num_u_2,ei_sc_e_mean]=fun_all_num_UAV_pl_emf(N,num_uav,num_pl,num_sc_x,num_sc_y)

% N=5;
% num_uav = 2:4;    %number of UAVs
% num_pl=3:6;     %Square root of number of possible positions

[n_u,n_p]=meshgrid(num_uav,num_pl);

for n=1:N
    for i=1:size(n_u,1)
        for j=1:size(n_u,2)
            [num_user,ei_uav,rat_uav,pro_sat_uav] = fun_test_pl(n_u(i,j), n_p(i,j));
            num_e(n,i,j)=num_user;
            ei_uav_e(n,i,j)=ei_uav;
            rat_uav_e(n,i,j)=rat_uav;
            pro_sat_uav_e(n,i,j)=pro_sat_uav;
        end
    end
end

mean_u_p=[];
mean_user=[];
for i=1:size(n_u,1)
    for j=1:size(n_u,2)
        mean_u_p(i,j)=mean(ei_uav_e(:,i,j));  
        mean_user(i,j)=mean(num_e(:,i,j));  
    end
end


for n=1:N
    for i=1:size(num_sc_x,2)
        [num_user,ei_sc,rat_sc,pro_sat_sc]=fun_test_pl2(num_sc_x(i),num_sc_y(i));
        num_e_2(n,i)=num_user;
        ei_sc_e(n,i)=ei_sc;
        rat_sc_e(n,i)=rat_sc;
        pro_sc_uav_e(n,i)=pro_sat_sc;
    end
end

num_u_2=mean(num_e_2);
ei_sc_e_mean=mean(ei_sc_e);

% num_e_mean=mean(num_e);
% ei_sc_e_mean=mean(ei_sc_e);
% rat_sc_e_mean=mean(rat_sc_e);
% pro_sat_sc_e_mean=mean(pro_sat_sc_e);
% ei_BS_e_mean=mean(ei_BS_e);
% rat_BS_e_mean=mean(rat_BS_e);
% pro_sat_BS_mean=mean(pro_sat_BS_e);
% ei_uav_e_mean=mean(ei_uav_e);
% rat_uav_e_mean=mean(rat_uav_e);
% pro_sat_uav_mean=mean(pro_sat_uav_e);
end

    

==> figures/AuxFunctions2/fun_all_rate.m <==
function [num_e_mean,bs,sc,uav]=fun_all_rate(N,ei_in)

for n=1:N
    for i=1:size(ei_in,2)
       [num_act,rate_sum_bs,rate_sum_sc,rate_sum_uav]=fun_test_rate(ei_in(i));
        num_e(n,i)=num_act;
        r_bs(n,i)=rate_sum_bs;
        r_sc(n,i)=rate_sum_sc;
        r_uav(n,i)=rate_sum_uav;             
    end
end

num_e_mean=mean(num_e);
bs=mean(r_bs);
sc=mean(r_sc);
uav=mean(r_uav);
end

    

==> figures/AuxFunctions2/fun_all_rate2.m <==
function [num_e_mean,bs,sc,uav]=fun_all_rate2(N,pow_max)

for n=1:N
    for i=1:size(pow_max,2)
       [num_act,rate_sum_bs,rate_sum_sc,rate_sum_uav]=fun_test_rate2(pow_max(i));
        num_e(n,i)=num_act;
        r_bs(n,i)=rate_sum_bs;
        r_sc(n,i)=rate_sum_sc;
        r_uav(n,i)=rate_sum_uav;             
    end
end

num_e_mean=mean(num_e);
bs=mean(r_bs);
sc=mean(r_sc);
uav=mean(r_uav);
end

    

==> figures/AuxFunctions2/fun_all_satisfaction_rate.m <==
function [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_satisfaction_rate(N,rate)

for n=1:N
    for i=1:size(rate,2)
        [num_user,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_sat(rate(i));
        num_e(n,i)=num_user;
        ei_sc_e(n,i)=ei_sc;
        rat_sc_e(n,i)=rat_sc;
        pro_sat_sc_e(n,i)=pro_sat_sc;           
        ei_BS_e(n,i)=ei_BS;
        rat_BS_e(n,i)=rat_BS;
        pro_sat_BS_e(n,i)=pro_sat_BS;
        ei_uav_e(n,i)=ei_uav;
        rat_uav_e(n,i)=rat_uav;
        pro_sat_uav_e(n,i)=pro_sat_uav;
    end
end

num_e_mean=mean(num_e);
ei_sc_e_mean=mean(ei_sc_e);
rat_sc_e_mean=mean(rat_sc_e);
pro_sat_sc_e_mean=mean(pro_sat_sc_e);
ei_BS_e_mean=mean(ei_BS_e);
rat_BS_e_mean=mean(rat_BS_e);
pro_sat_BS_mean=mean(pro_sat_BS_e);
ei_uav_e_mean=mean(ei_uav_e);
rat_uav_e_mean=mean(rat_uav_e);
pro_sat_uav_mean=mean(pro_sat_uav_e);
end

    

==> figures/AuxFunctions2/fun_ass_random.m <==
%这个函数的作用是随机生成关联矩阵

function [as]=fun_ass_random(num_act,num_UAV,num_as_lim)
%需要输入的就是 激活用户的总人数，无人机的数量，每架无人机可连接的用户数量

%随机生成一个数在【0，num_as_lim】，保证这个数小于num_act就好

% num_act=10;
% num_UAV=3;
% num_as_lim=2;

num_now=0;
ass=[];

%无人机连接的用户
for i=1:num_UAV 
    k=unidrnd(num_as_lim+1)-1; 
    if (num_now+k)<=num_act
        num_now=num_now+k;
        a=ones(1,k)*(i+1);
        ass=[ass,a];
    end
end

%剩下的全部是1
b=num_act-num_now;
bb=ones(1,b);
ass=[ass,bb];

%打乱
idx=randperm(num_act);
as=ass(idx)';

end


==> figures/AuxFunctions2/fun_association_SAR.m <==
function [ass_each,ei_best,pow_each_db1,pl_each_db1]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU,num_as_lim)
% 怎么连接的，每个用户的权重,每个人的功率,路径损耗

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
 
 % 计算 each EI
 ei_each=zeros(num_user,num_BU);
 for i=1:num_BU
      [ei_each(:,i)]=fun_ei_each(power_Tx(:,i),sar');
 end
 
%  % Sort all the exposure
% [ei_ord,ei_idx]=sort(ei_each,2);

% caculate gain
gain=zeros(num_user,num_BU);
for i=1:num_user
gain(i,:)=  ei_each(i,:)- ei_each(i,1);
end

%确定关联矩阵
[ei_best, num_ass_cha]=fun_adjust_association(loc_user,loc_BU,ei_each,gain,num_as_lim);

%咋连接的
ass_each=zeros(num_user,1);
for i=1:num_user
    aaa=find(ei_each(i,:)==ei_best(i,1));
    ass_each(i,1)=aaa(1);
end

%对应的功率是多少 路径损耗是多少
pow_each_db1=zeros(num_user,1);
pl_each_db1=zeros(num_user,1);
for i=1:num_user
    pow_each_db1(i,1)=power_Tx_dB(i,ass_each(i,1));
    pl_each_db1(i,1)=path_loss_dB(i,ass_each(i,1));
end

end


 


 
 




==> figures/AuxFunctions2/fun_association_SAR_gain.m <==
function [ass_each,gain_each_uav]=fun_association_SAR_gain(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU,num_as_lim)
% 怎么连接的，计算每架无人机带来的增益

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
 
 % 计算 each EI
 ei_each=zeros(num_user,num_BU);
 for i=1:num_BU
      [ei_each(:,i)]=fun_ei_each(power_Tx(:,i),sar');
 end
 
%  % Sort all the exposure
% [ei_ord,ei_idx]=sort(ei_each,2);

% caculate gain
gain=zeros(num_user,num_BU);
for i=1:num_user
gain(i,:)=  ei_each(i,:)- ei_each(i,1);
end

%确定关联矩阵
[ei_best, num_ass_cha]=fun_adjust_association(loc_user,loc_BU,ei_each,gain,num_as_lim);

%咋连接的
ass_each=zeros(num_user,1);
for i=1:num_user
    aaa=find(ei_each(i,:)==ei_best(i,1));
    ass_each(i,1)=aaa(1);
end


%计算每架无人机带来的增益
gain_each_uav=zeros(num_BU,1);
for i=1:num_user
    gain_each_uav(ass_each(i,1))=gain_each_uav(ass_each(i,1))+gain(i,ass_each(i,1));
end

%对应的功率是多少 路径损耗是多少
% pow_each_db1=zeros(num_user,1);
% pl_each_db1=zeros(num_user,1);
% for i=1:num_user
%     pow_each_db1(i,1)=power_Tx_dB(i,ass_each(i,1));
%     pl_each_db1(i,1)=path_loss_dB(i,ass_each(i,1));
% end

end


 
 




==> figures/AuxFunctions2/fun_association_know_SAR.m <==
function [ei_best,pow_each_db1,pl_each_db1]=fun_association_know_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU,ass)
% 怎么连接的，每个用户的权重,每个人的功率,路径损耗

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
 
 % 计算 each EI
 ei_each=zeros(num_user,num_BU);
 for i=1:num_BU
      [ei_each(:,i)]=fun_ei_each(power_Tx(:,i),sar');
 end
 
 %对应的功率是多少 路径损耗是多少 辐射是多少
pow_each_db1=zeros(num_user,1);
pl_each_db1=zeros(num_user,1);
ei_best=zeros(num_user,1);
for i=1:num_user
    pow_each_db1(i,1)=power_Tx_dB(i,ass(i,1));
    pl_each_db1(i,1)=path_loss_dB(i,ass(i,1));
    ei_best(i,1)= ei_each(i,ass(i,1));
end

end

 
 

==> figures/AuxFunctions2/fun_association_rate.m <==
function [rate_sum,ass_each,rate_best,pl_each_db1]=fun_association_rate(power,loc_voi,loc_dat,loc_BU,num_as_lim)
% 怎么连接的，每个用户的权重,每个人的功率,路径损耗

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%知道功率，知道path loss以后，我需要计算速率是多少 
%这边算出来的是多少bps/hz
rate_act=zeros(num_user,num_BU); 
for i= 1:num_user
    for j=1:num_BU
        [rate_act(i,j)]=fun_rate(power(i),path_loss_dB(i,j));             
    end
end

%之前是为了最小化，现在是需要最大话，所以我加了负号
rate_act=-rate_act;

rate_sum=sum(sum(rate_act));

%需要计算增益了  速率的增益是多少
gain=zeros(num_user,num_BU);
for i=1:num_user
gain(i,:)=  rate_act(i,:)- rate_act(i,1);
end


%确定关联矩阵
[rate_best, ~]=fun_adjust_association(loc_user,loc_BU,rate_act,gain,num_as_lim);

%咋连接的
ass_each=zeros(num_user,1);
for i=1:num_user
    aaa=find(rate_act(i,:)==rate_best(i,1));
    ass_each(i,1)=aaa(1);
end

%对应路径损耗是多少
pl_each_db1=zeros(num_user,1);
for i=1:num_user
    pl_each_db1(i,1)=path_loss_dB(i,ass_each(i,1));
end

end


 


 
 




==> figures/AuxFunctions2/fun_association_rate_gain.m <==
function [ass_each,gain_each_uav]=fun_association_rate_gain(power,loc_voi,loc_dat,loc_BU,num_as_lim)
% 怎么连接的，计算每架无人机带来的增益

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
% rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
% sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%知道功率，知道path loss以后，我需要计算速率是多少 
%这边算出来的是多少bps/hz
rate_act=zeros(num_user,num_BU); 
for i= 1:num_user
    for j=1:num_BU
        [rate_act(i,j)]=fun_rate(power(i),path_loss_dB(i,j));             
    end
end

%之前是为了最小化，现在是需要最大话，所以我加了负号
rate_act=-rate_act;

rate_sum=sum(sum(rate_act));

%需要计算增益了  速率的增益是多少
gain=zeros(num_user,num_BU);
for i=1:num_user
gain(i,:)=  rate_act(i,:)- rate_act(i,1);
end


%确定关联矩阵
[rate_best, ~]=fun_adjust_association(loc_user,loc_BU,rate_act,gain,num_as_lim);

%咋连接的
ass_each=zeros(num_user,1);
for i=1:num_user
    aaa=find(rate_act(i,:)==rate_best(i,1));
    ass_each(i,1)=aaa(1);
end

%计算每架无人机带来的增益
gain_each_uav=zeros(num_BU,1);
for i=1:num_user
    gain_each_uav(ass_each(i,1))=gain_each_uav(ass_each(i,1))+gain(i,ass_each(i,1));
end

end 




==> figures/AuxFunctions2/fun_bf_association.m <==
function  [EI_min, change_num,a]=fun_bf_association(num_user,num_as_lim,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU)

%这个函数没啥普适性，就只能算两个无人机的情况

% clc
% clear all
% 
% USER_NUM=10;
% BS_NUM=1;
% UAV_NUM_CON=2;
% UAV_LIMIT=2;
% EI_EACH=rand(10);

%(num_act,num_UAV,num_as_lim);
%(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,ass);
%%
change_num=0;%这是用来计算，计算了几次的
EI_min=inf;  %这是用来保存最后的ei的

%这边要一个函数用来计算那个EI
[EI_EACH]=fun_just_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU);

for kk=0:num_as_lim
    left=num_user;
    left=left-kk;
    left_user=1:num_user;
    if left<0
        break;
    end
    %USER_NUM个里面选kk个
    uav1_user= nchoosek(1:num_user,kk);
    row_1=size(uav1_user,1); %所有的可能情况数量
    col_1=size(uav1_user,2); %列是选了几个
    
    for i=1:row_1
        %把上一步已经选的删掉
        left_user=1:num_user;
        for j=1:col_1
         left_user(left_user==uav1_user(i,j))=[];
        end
        user_num_left=size(left_user,2);
        
        for kkk=0:num_as_lim
            left2=left-kkk;
            if left2<0
                break;
            end
            
            uav2_user= nchoosek(left_user,kkk);
            row_2=size(uav2_user,1);
            col_2=size(uav2_user,2);
            
            for o=1:row_2
                left_user_2=left_user;
                for p=1:col_2
                    left_user_2(left_user_2==uav2_user(o,p))=[];
                end
                user_num_left_2=size(left_user_2,2);
                
                %最后算一个总辐射
                EI=sum(EI_EACH(left_user_2,1))+sum(EI_EACH(uav2_user(o,:),3))+sum(EI_EACH(uav1_user(i,:),2));
                change_num=change_num+1;
                if EI<EI_min
                    EI_min=EI;
                    a=ones(1,num_user);
                    a(uav2_user(o,:))=3;
                    a(uav1_user(i,:))=2;
                end                  
            end
        end
    end
end

a=a';
end





==> figures/AuxFunctions2/fun_bf_deployment.m <==
function  [EI_min,change_num,loc_end]=fun_bf_deployment(num_as_lim,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs,loc_pl,num_uav,he_UAV_med)

change_num=0;%这是用来计算，计算了几次的
EI_min=inf;  %这是用来保存最后的ei的

%这边要一个函数用来计算那个EI
% [EI_EACH]=fun_just_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bl);

num_pl=size(loc_pl,1);
loc_pl(:,3)=ones(num_pl,1)*he_UAV_med;%高度变一下,变成无人机的高度
uav1= nchoosek(1:num_pl,num_uav);
change_num=size(uav1,1); %所有的可能情况数量

for i=1:change_num
    loc_uav=loc_pl(uav1(i,:),:);
    loc_bu=[loc_bs;loc_uav];
    %第一步找关联矩阵
    [~,ei_best_p,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
    %计算辐射以后，比较大小就好了
    %ass_each_p,ei_best_p,pow_each_fis_p,pl_each_db_p
    ei_best=sum(sum(ei_best_p));
    if ei_best<EI_min
        EI_min=ei_best;
        loc_end= loc_bu;
    end
end
end


==> figures/AuxFunctions2/fun_cal_rate.m <==
function [rate_end_hz]=fun_cal_rate(pow,pl)


k=1.38064852e-23;
t=300;
b=10e6;
noise= k*t*b;

pow_re_db=pow-pl;
pow_re=10^(pow_re_db/10);   
rate_end_hz=log2(1+pow_re*1e-3/noise);

end


==> figures/AuxFunctions2/fun_change_rate.m <==
function [rate_end,ei_best,num_cha_rate]=fun_change_rate(pow_each_fis,pow_max,pl_each,ei_best,rate,sar)
%这是用来处理功率超标的用户的，改变他们的速率

num=size(pow_each_fis,1);
num_cha_rate=0;
pow_max_line=10^(2.6);     %计算辐射的
rate_end=rate;

for i=1:num
    if pow_each_fis(i)>pow_max
        num_cha_rate=num_cha_rate+1;
        pow_each_fis(i)=pow_max;  %功率变为最大功率
        rate_end(i)=fun_cal_rate(pow_max,pl_each(i));
        ei_best(i)= pow_max_line*sar(i);
    end
end

end

        
        

==> figures/AuxFunctions2/fun_dl_1_power.m <==
function  [power_each_BU]=fun_dl_1_power(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU,ass)

%(rate_dl,loc_user,loc_BU)

%每个UAV返回的功率是多少--输出
%那么输入应该有用户-UAV（BS）的关联矩阵
%还有就是下行速率矩阵 
%还有用户的位置（分voice还有data）
%还需要关联矩阵

%因为voice和data的时间不一样，所以每个BS，UAV 会有两个功率。

loc_user=[loc_voi;loc_dat];  %位置
num_voi=size(loc_voi,1);  
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
    end
 end
 
 power_each_BU=zeros(num_BU,1);  %两个功率
 
for i=1:num_user
      power_each_BU(ass(i),1)=power_each_BU(ass(i),1)+power_Tx(i,ass(i));

end
end




==> figures/AuxFunctions2/fun_dl_2_ei.m <==
function  [ei_tot]=fun_dl_2_ei(sar,loc_user,loc_BU,power_each_BU)

num_BU=size(loc_BU,1);
num_user=size(loc_user,1);

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数   2-3 hajar
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

% 计算辐射
[ei_tot]=fun_dl_ei(power_each_BU,path_loss_dB,sar);

end




==> figures/AuxFunctions2/fun_ei_each.m <==
function  [ei_each]=fun_ei_each(power_Tx,sar)

num=size(sar,1);
ei_each=zeros(num,1);
for i=1:num 
ei_each(i,1)=power_Tx(i,1)*sar(i,1);    %单位时间的辐射量
end

end


==> figures/AuxFunctions2/fun_find_allcation_all.m <==
function [loc_bs_uav,ass_each]=fun_find_allcation_all(loc_bs,num_bs,num_uav,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min)

%我需要输出的有哪些， 好像只需要无人机的位置而已，另外我都不需要啊
%输入需要就挺多的

num_ite_k_max=30;  %最大循环次数
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_bs,num_uav,loc_bs,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_uav,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_uav,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_uav
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end

loc_bs_uav=[loc_bs;loc_u_pl_3d];

%然后在计算一次sar，关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);

end





==> figures/AuxFunctions2/fun_find_allcation_rate.m <==
function [rate_sum_end]=fun_find_allcation_rate(loc_bs,num_bs,num_uav,he_BS,he_UAV_med,power,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min)

%我需要输出的有哪些， 好像只需要无人机的位置而已，另外我都不需要啊
%输入需要就挺多的

num_ite_k_max=30;  %最大循环次数
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_4(num_bs,num_uav,loc_bs,he_BS,he_UAV_med,power,loc_voi,loc_dat,num_as_lim);
    %[seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_bs,num_uav,loc_bs,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_uav,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_uav,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_uav
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr_rate(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,power,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
    %[loc_u_pl_3d(i,:)]=fun_sr_rate(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end

loc_bs_uav=[loc_bs;loc_u_pl_3d];

%然后在计算一次sar，关联矩阵
[rate_sum_end,~,~,~]=fun_association_rate(power,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);

end





==> figures/AuxFunctions2/fun_find_deployment_kmean.m <==
function [loc_bs_uav]=fun_find_deployment_kmean(loc_bs,num_bs,num_uav,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min)

%我需要输出的有哪些， 好像只需要无人机的位置而已，另外我都不需要啊
%输入需要就挺多的

num_ite_k_max=30;  %最大循环次数
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_bs,num_uav,loc_bs,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

loc_u_pl_3d=[loc_u_pl,ones(num_uav,1)*he_UAV_med]; %最开始无人机的位置

loc_bs_uav=[loc_bs;loc_u_pl_3d];

end





==> figures/AuxFunctions2/fun_find_gs.m <==

function  [loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl)

  num_u=size(loc_k_u_xy,1);
  num_pl=size(loc_pl,1);
  loc_pl(:,3)=[];
  
  dist_2= zeros(num_u,num_pl);
  
  %计算距离
  for i= 1: num_pl
      ith=repmat(loc_pl(i,:),num_u,1);
      d=ith-loc_k_u_xy;
      dist_2(:,i)=sqrt(sum(d.^2,2));
  end
  
  loc_u_pl=[];
  for i=1:num_u
      [val,ind]=min(dist_2(i,:),[],2);
      loc_u_pl(i,:)=loc_pl(ind,:);
      dist_2(:,ind)=inf;
  end
    
end  



==> figures/AuxFunctions2/fun_full_or_not.m <==
function   [full]=fun_full_or_not( num_BU,num_user_as,num_as_lim)
 %检查连接有没有满，1代表满，0没满
full=zeros(1,num_BU);  %第一个是BS不检查
for i=2:num_BU
    if num_user_as(i)>= num_as_lim
        full(i)=1;      
    end
end

end



==> figures/AuxFunctions2/fun_grid.m <==
function [X_l,Y_l]=fun_grid(a,b,L)

% a=4;
% b=2;
% L=1000;

x=linspace(L/(1+a),L-L/(1+a),a);
y=linspace(L/(1+b),L-L/(1+b),b);
[X,Y]=meshgrid(x,y);
X_l=[];
Y_l=[];

for i=1:size(X,1)
    X_l=[X_l,X(i,:)];
    Y_l=[Y_l,Y(i,:)];
end

end


==> figures/AuxFunctions2/fun_just_SAR.m <==
function [ei_each]=fun_just_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BU)
%这个函数没啥特殊的，就是计算一下EI罢了 

loc_user=[loc_voi;loc_dat];
num_voi=size(loc_voi,1);
num_dat=size(loc_dat,1);
num_user=size(loc_user,1);
num_BU=size(loc_BU,1);
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 

%计算距离
dist_2= zeros(num_user,num_BU);
dist_3= zeros(num_user,num_BU);
for i= 1:num_BU
    ith=repmat(loc_BU(i,:),num_user,1); 
    d=ith-loc_user;
    dist_3(:,i)=sqrt(sum(d.^2,2));
    d(:,3)=0;
    dist_2(:,i)=sqrt(sum(d.^2,2));  
end

%Calculate the probability of LOS   
%这里有两个代表环境的参数
pro_los=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
           pro_los(i,j) = fun_pro_los(dist_3(i,j),dist_2(i,j));
    end
end

% Calculate the path loss
% 这有代表环境的参数，还有频率f是5G，还有los和nlos的两个参数
path_loss=zeros(num_user,num_BU);
for i= 1:num_user
    for j=1:num_BU
        path_loss(i,j)=fun_path_loss(dist_3(i,j),pro_los(i,j));
    end
end
path_loss_dB=10*log10(path_loss); 

%  Calculate the minimum transmission power required
 power_Tx= zeros(num_user,num_BU);    %The transmitting power 
 power_Tx_dB= zeros(num_user,num_BU);  
 for i= 1:num_user
    for j=1:num_BU
         [power_Tx_dB(i,j),power_Tx(i,j)] = fun_power_req_Tx(rate(i),path_loss_dB(i,j));
%          if(power_Tx_dB(i,j)>P_TR_max)             %如果功率超了，就计算最大功率对应的速率
%              power_Tx_dB(i,j)=inf;                 % Cannot connect beyond maximum power
%          end
    end
 end
 
 % 计算 each EI
 ei_each=zeros(num_user,num_BU);
 for i=1:num_BU
      [ei_each(:,i)]=fun_ei_each(power_Tx(:,i),sar');
 end
 

end

 
 

==> figures/AuxFunctions2/fun_kmean_main_3.m <==
%这边要做的工作就是 首先随机生成点
%然后计算当前位置的增益，并计算出下一个位置会在哪里
%然后计算每个点下一位置的增益
%比较以后决定移动还是不移动

function  [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_bs,num_uav,loc_bs,BS_HE,UAV_HE,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)
%[seedX,seedY] = fun_kmean_find_gs_2(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)

loc_user=[loc_voi;loc_dat];
num_it=20;  %最大循环次数
num=0;       %循环次数
num_user=size(loc_user,1);   %用户数量
x=loc_user(:,1)';     %X坐标
y=loc_user(:,2)';    %Y坐标
%     BS_HE=loc_bs(3);     %基站高度

%     %这两个参数来看有没有发生重复 一个是总的EI，一个是位置
%     ei_azhe=[];
%     loc_azhe_x=[];
%     loc_azhe_y=[];

% 下面是预分配一些空间
% seedX 和 seedY 中存放着所有种子
k=num_bs+num_uav;          %种子的数量，BS+UAV
%     num_v=size(loc_voi,1);
%     num_d=size(loc_dat,1);
seedX = zeros(1,k);
seedY = zeros(1,k);
oldSeedX = zeros(1,k);
oldSeedY = zeros(1,k);
seedX_n = zeros(1,k);         %这个是kmean的结果， 就中间用来存一下数据的
seedY_n = zeros(1,k);

resX = zeros(k,num_user);
resY = zeros(k,num_user);
resW = zeros(k,num_user);
% 用来记录resX中每一行有效元素的个数
record = zeros(1,k);
rng('shuffle')
for i = 1:k % 产生k个随机种子, 注意： 随机种子是来自元素集合
    if i==1
        seedX(i)=loc_bs(1);
        seedY(i)=loc_bs(2);
    else
        seedX(i) = x(unidrnd(num_user));
        seedY(i) = y(unidrnd(num_user));
    end
    % 为保证种子不重叠
    if (i > 1 && seedX(i) == seedX(i-1) && seedY(i) == seedY(i-1))
        i = i -1; % 重新产生一个种子
    end
end

while any([abs(seedX - oldSeedX)>1e-4]) || any([abs(seedY - oldSeedY)>1e-4])
    num=num+1;
    record(:) = 0; % 重置为零
    resX(:) = 0;
    resY(:) = 0;
    resW(:) = 0;
    
    %这是计算连接情况
    loc_bu=[seedX;seedY;BS_HE UAV_HE*ones(1,num_uav)]';
    [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
    sendEI=sum(ei_best);
    
    %根据连接情况 保留用户权重，坐标
    for c=1:num_user
        co=ass_each(c);
        resX(co,record(co)+1)=x(c);
        resY(co,record(co)+1)=y(c);
        resW(co,record(co)+1)=ei_best(c);
        record(co) = record(co) + 1;
    end
    
    oldSeedX = seedX;
    oldSeedY = seedY;
    
    % 移动种子至其类中心，这里用seedX_n来保存一下
    for i = 1:k
        if record(i) == 0
            continue;
        end
        
        if i==1
            seedX_n(i)=loc_bs(1);
            seedY_n(i)=loc_bs(2);
        else
            seedX_n(i) = sum(resX(i,:).*(resW(i,:)/sum(resW(i,:))));
            seedY_n(i) = sum(resY(i,:).*(resW(i,:)/sum(resW(i,:))));
        end
    end
    
    %然后就要比较每个位置的gain了
    loc_seed=[oldSeedX;oldSeedY;BS_HE UAV_HE*ones(1,num_uav)]';  %这是老位置的gain
    [ass_old,gain_old]=fun_association_SAR_gain(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed,num_as_lim);
    
    loc_seed_new=[seedX_n;seedY_n;BS_HE UAV_HE*ones(1,num_uav)]';  %这是新位置的gain
    [ass_new,gain_new]=fun_association_SAR_gain(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed_new,num_as_lim);
    
    %下面是把他合起来 然后选坐标
    x_2=[oldSeedX;seedX_n];
    y_2=[oldSeedY;seedY_n];
    e_2=[gain_old';gain_new'];
    [v_m,i_m]=min(e_2,[],1);
    n_2=size(e_2,2);
    for i_2=1:n_2
        seedX(i)=x_2(i_m(i),i);
        seedY(i)=y_2(i_m(i),i);
    end
    
%     xx=[xx;seedX];
%     yy=[yy;seedY];
    
    if num>num_it
        break;
    end
end

end





==> figures/AuxFunctions2/fun_kmean_main_3_fig.m <==
%这边要做的工作就是 首先随机生成点
%然后计算当前位置的增益，并计算出下一个位置会在哪里
%然后计算每个点下一位置的增益
%比较以后决定移动还是不移动

function  [seedX,seedY,sendEI,ass_each,num,xx,yy]  = fun_kmean_main_3_fig(num_bs,num_uav,loc_bs,BS_HE,UAV_HE,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)
%[seedX,seedY] = fun_kmean_find_gs_2(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)
xx=[];
yy=[];

loc_user=[loc_voi;loc_dat];
num_it=30;  %最大循环次数
num=0;       %循环次数
num_user=size(loc_user,1);   %用户数量
x=loc_user(:,1)';     %X坐标
y=loc_user(:,2)';    %Y坐标
%     BS_HE=loc_bs(3);     %基站高度

%     %这两个参数来看有没有发生重复 一个是总的EI，一个是位置
%     ei_azhe=[];
%     loc_azhe_x=[];
%     loc_azhe_y=[];

% 下面是预分配一些空间
% seedX 和 seedY 中存放着所有种子
k=num_bs+num_uav;          %种子的数量，BS+UAV
%     num_v=size(loc_voi,1);
%     num_d=size(loc_dat,1);
seedX = zeros(1,k);
seedY = zeros(1,k);
oldSeedX = zeros(1,k);
oldSeedY = zeros(1,k);
seedX_n = zeros(1,k);         %这个是kmean的结果， 就中间用来存一下数据的
seedY_n = zeros(1,k);

resX = zeros(k,num_user);
resY = zeros(k,num_user);
resW = zeros(k,num_user);
% 用来记录resX中每一行有效元素的个数
record = zeros(1,k);
rng('shuffle')
for i = 1:k % 产生k个随机种子, 注意： 随机种子是来自元素集合
    if i==1
        seedX(i)=loc_bs(1);
        seedY(i)=loc_bs(2);
    else
        kkk=unidrnd(num_user);
        seedX(i) = x(kkk);
        seedY(i) = y(kkk);
    end
    % 为保证种子不重叠
    if (i > 1 && seedX(i) == seedX(i-1) && seedY(i) == seedY(i-1))
        i = i -1; % 重新产生一个种子
    end
end

while any([abs(seedX - oldSeedX)>1e-4]) || any([abs(seedY - oldSeedY)>1e-4])
    num=num+1;
    record(:) = 0; % 重置为零
    resX(:) = 0;
    resY(:) = 0;
    resW(:) = 0;
    
    %这是计算连接情况
    loc_bu=[seedX;seedY;BS_HE UAV_HE*ones(1,num_uav)]';
    [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
    sendEI=sum(ei_best);
    
    %根据连接情况 保留用户权重，坐标
    for c=1:num_user
        co=ass_each(c);
        resX(co,record(co)+1)=x(c);
        resY(co,record(co)+1)=y(c);
        resW(co,record(co)+1)=ei_best(c);
        record(co) = record(co) + 1;
    end
    
    oldSeedX = seedX;
    oldSeedY = seedY;
    
    % 移动种子至其类中心，这里用seedX_n来保存一下
    for i = 1:k
        if record(i) == 0
            continue;
        end
        
        if i==1
            seedX_n(i)=loc_bs(1);
            seedY_n(i)=loc_bs(2);
        else
            seedX_n(i) = sum(resX(i,:).*(resW(i,:)/sum(resW(i,:))));
            seedY_n(i) = sum(resY(i,:).*(resW(i,:)/sum(resW(i,:))));
        end
    end
    
    %然后就要比较每个位置的gain了
    loc_seed=[oldSeedX;oldSeedY;BS_HE UAV_HE*ones(1,num_uav)]';  %这是老位置的gain
    [ass_old,gain_old]=fun_association_SAR_gain(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed,num_as_lim);
    
    loc_seed_new=[seedX_n;seedY_n;BS_HE UAV_HE*ones(1,num_uav)]';  %这是新位置的gain
    [ass_new,gain_new]=fun_association_SAR_gain(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed_new,num_as_lim);
    
    %下面是把他合起来 然后选坐标
    x_2=[oldSeedX;seedX_n];
    y_2=[oldSeedY;seedY_n];
    e_2=[gain_old';gain_new'];
    [v_m,i_m]=min(e_2,[],1);
    n_2=size(e_2,2);
    for i_2=1:n_2
        seedX(i)=x_2(i_m(i),i);
        seedY(i)=y_2(i_m(i),i);
    end
    
    xx=[xx;oldSeedX];
    yy=[yy;oldSeedY];
    
    if num>num_it
        break;
    end
end

end





==> figures/AuxFunctions2/fun_kmean_main_4.m <==
%这边要做的工作就是 首先随机生成点
%然后计算当前位置的增益，并计算出下一个位置会在哪里
%然后计算每个点下一位置的增益
%比较以后决定移动还是不移动

function  [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_4(num_bs,num_uav,loc_bs,BS_HE,UAV_HE,power,loc_voi,loc_dat,num_as_lim)
%[seedX,seedY] = fun_kmean_find_gs_2(loc_user,num_bs,num_uav,loc_bs,he_uav,rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim)

loc_user=[loc_voi;loc_dat];
num_it=20;  %最大循环次数
num=0;       %循环次数
num_user=size(loc_user,1);   %用户数量
x=loc_user(:,1)';     %X坐标
y=loc_user(:,2)';    %Y坐标

% 下面是预分配一些空间
% seedX 和 seedY 中存放着所有种子
k=num_bs+num_uav;          %种子的数量，BS+UAV
%     num_v=size(loc_voi,1);
%     num_d=size(loc_dat,1);
seedX = zeros(1,k);
seedY = zeros(1,k);
oldSeedX = zeros(1,k);
oldSeedY = zeros(1,k);
seedX_n = zeros(1,k);         %这个是kmean的结果， 就中间用来存一下数据的
seedY_n = zeros(1,k);

resX = zeros(k,num_user);
resY = zeros(k,num_user);
resW = zeros(k,num_user);
% 用来记录resX中每一行有效元素的个数
record = zeros(1,k);
rng('shuffle')
for i = 1:k % 产生k个随机种子, 注意： 随机种子是来自元素集合
    if i==1
        seedX(i)=loc_bs(1);
        seedY(i)=loc_bs(2);
    else
        seedX(i) = x(unidrnd(num_user));
        seedY(i) = y(unidrnd(num_user));
    end
    % 为保证种子不重叠
    if (i > 1 && seedX(i) == seedX(i-1) && seedY(i) == seedY(i-1))
        i = i -1; % 重新产生一个种子
    end
end

while any([abs(seedX - oldSeedX)>1e-4]) || any([abs(seedY - oldSeedY)>1e-4])
    num=num+1;
    record(:) = 0; % 重置为零
    resX(:) = 0;
    resY(:) = 0;
    resW(:) = 0;
    
    %这是计算连接情况
    loc_bu=[seedX;seedY;BS_HE UAV_HE*ones(1,num_uav)]';
    [rate_sum,ass_each,rate_best,pl_each]=fun_association_rate(power,loc_voi,loc_dat,loc_bu,num_as_lim);
    %[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
    sendEI=sum(rate_sum);
    
    %根据连接情况 保留用户权重，坐标
    for c=1:num_user
        co=ass_each(c);
        resX(co,record(co)+1)=x(c);
        resY(co,record(co)+1)=y(c);
        resW(co,record(co)+1)=pl_each(c);
        record(co) = record(co) + 1;
    end
    
    oldSeedX = seedX;
    oldSeedY = seedY;
    
    % 移动种子至其类中心，这里用seedX_n来保存一下
    for i = 1:k
        if record(i) == 0
            continue;
        end
        
        if i==1
            seedX_n(i)=loc_bs(1);
            seedY_n(i)=loc_bs(2);
        else
            seedX_n(i) = sum(resX(i,:).*(resW(i,:)/sum(resW(i,:))));
            seedY_n(i) = sum(resY(i,:).*(resW(i,:)/sum(resW(i,:))));
        end
    end
    
    %然后就要比较每个位置的gain了
    loc_seed=[oldSeedX;oldSeedY;BS_HE UAV_HE*ones(1,num_uav)]';  %这是老位置的gain
    [~,gain_old]=fun_association_rate_gain(power,loc_voi,loc_dat,loc_seed,num_as_lim);
    %[ass_old,gain_old]=fun_association_SAR_gain(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed,num_as_lim);
    
    loc_seed_new=[seedX_n;seedY_n;BS_HE UAV_HE*ones(1,num_uav)]';  %这是新位置的gain
    [~,gain_new]=fun_association_rate_gain(power,loc_voi,loc_dat,loc_seed_new,num_as_lim);
    %[ass_new,gain_new]=fun_association_SAR_gain(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_seed_new,num_as_lim);
    
    %下面是把他合起来 然后选坐标
    x_2=[oldSeedX;seedX_n];
    y_2=[oldSeedY;seedY_n];
    e_2=[gain_old';gain_new'];
    [v_m,i_m]=min(e_2,[],1);
    n_2=size(e_2,2);
    for i_2=1:n_2
        seedX(i)=x_2(i_m(i),i);
        seedY(i)=y_2(i_m(i),i);
    end
    
%     xx=[xx;seedX];
%     yy=[yy;seedY];
    
    if num>num_it
        break;
    end
end

end





==> figures/AuxFunctions2/fun_length_angle_bf.m <==
function [ei_bf]=fun_length_angle_bf(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate_m,sar_m)

loc_uav=loc_bs_uav_km(2:end,:);
num_uav=size(loc_uav,1);
loc_pl=[loc_bs_uav_km(2:end,1:2),ones(num_uav,1)*he_gs];
loc_end=zeros(num_uav,3);
N=10000;  %蒙特卡洛 循环10000次
ei_bf_end=inf;
loc_ua=loc_uav;

%ele_min=31 是°
%咋关联的
[ass1,~,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_km,num_as_lim);

for i=1:num_uav    
    ei_pp=inf;    
    for n=1:N
        len=teth_max*rand(1);    %随机产生长度和角度
        ang=rand(1)*(90-ele_min); %z轴就是0-（90-31）
        azi=360*rand(1);
        
        %首先要做的一点就是把°转换一下
        an=ang/180*pi;
        az=azi/180*pi;
        %然后就换成直角坐标就好了
        loc_x=loc_pl(i,1)+len*sin(an)*cos(az);
        loc_y=loc_pl(i,2)+len*sin(an)*sin(az);
        loc_z=loc_pl(i,3)+len*cos(an);
        loc_hh=[ loc_x,loc_y,loc_z];       
 
        ass_each_k_u=[];%找到每个UAV连接的用户
        ass_each_k_u=find(ass1==(i+1));
        [ei_p]=fun_part_ei(loc_hh,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
        if ei_p<ei_pp
            ei_pp=ei_p;
            loc_ua(i,:)=loc_hh;         
        end
    end
    end
    %随机选完以后，加上BS的位置就好了
    loc_bu=[loc_bs_uav_km(1,:);loc_ua];
    %然后就是计算一下ei
    [ass,ei,pow,pl]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
    %处理超过速率限制的用户
    [~,ei_end,num_cha]=fun_change_rate(pow,pow_max,pl,ei,rate_m,sar_m);
    % 最后总的辐射
    ei_bf=sum(sum(ei_end));
    
    %         if ei_sum<ei_bf_end
    %             ei_bf_end=ei_sum;
    %             loc_end=loc_bu;
end



==> figures/AuxFunctions2/fun_length_angle_km.m <==

%首先，筛选无人机对应的用户，这一步前面以及做了
%然后，设置开始位置，还有结束时候的区间大小
%还有一步，kmean 取得点不一定在区域内，需要移动的
%然后，只要计算就好了

function [ei_km]=fun_length_angle_km(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate_m,sar_m)

loc_uav=loc_bs_uav_km(2:end,:);
num_uav=size(loc_uav,1);
loc_pl=[loc_bs_uav_km(2:end,1:2),ones(num_uav,1)*he_gs];
loc_end=zeros(num_uav,3);
ei_bf_end=inf;
loc_ua=loc_uav;

%ele_min=31 是°
%咋关联的
[ass1,~,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_km,num_as_lim);

%无人机的位置
loc_uav_end=zeros(num_uav,3);

for i=1:num_uav    
        %找到每个UAV连接的用户
        ass_each_k_u=[];
        ass_each_k_u=find(ass1==(i+1)); 
        
        loc_gs=loc_pl(i,:);
        %这边返回的是无人机最终的位置
        [~,loc_uav_end(i,:)]=fun_part_ei_km(he_gs,teth_max,ele_min,loc_gs,loc_uav,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
  
end
  
    %随机选完以后，加上BS的位置就好了
    loc_bu=[loc_bs_uav_km(1,:);loc_uav_end];
    %然后就是计算一下ei
    [~,ei,pow,pl]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
    %处理超过速率限制的用户
    [~,ei_end,~]=fun_change_rate(pow,pow_max,pl,ei,rate_m,sar_m);
    % 最后总的辐射
    ei_km=sum(sum(ei_end));
    
end




==> figures/AuxFunctions2/fun_length_angle_random.m <==
function [ei_ra]=fun_length_angle_random(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate_m,sar_m)

loc_uav=loc_bs_uav_km(2:end,:);
num_uav=size(loc_uav,1);
loc_pl=[loc_bs_uav_km(2:end,1:2),ones(num_uav,1)*he_gs];
loc_end=zeros(num_uav,3);

%ele_min=31 是°
for i=1:num_uav
    len=(teth_max)*rand(1);    %随机产生长度和角度
    ang=rand(1)*(90-ele_min); %z轴就是0-（90-31）
    azi=360*rand(1);
    
    %首先要做的一点就是把°转换一下
    an=ang/180*pi;
    az=azi/180*pi;
    %然后就换成直角坐标就好了
    loc_end(i,1)=loc_pl(i,1)+len*sin(an)*cos(az);
    loc_end(i,2)=loc_pl(i,2)+len*sin(an)*sin(az);
    loc_end(i,3)=loc_pl(i,3)+len*cos(an);
end

%随机选完以后，加上BS的位置就好了
loc_bu=[loc_bs_uav_km(1,:);loc_end];

%然后就是计算一下ei
[ass,ei,pow,pl]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
%处理超过速率限制的用户
[~,ei_end,num_cha]=fun_change_rate(pow,pow_max,pl,ei,rate_m,sar_m);
% 最后总的辐射
ei_ra=sum(sum(ei_end));

end


==> figures/AuxFunctions2/fun_length_angle_sr.m <==
function [ei_sr]=fun_length_angle_sr(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate_m,sar_m)

loc_uav=loc_bs_uav_km(2:end,:); %无人机最开始的位置
num_uav=size(loc_uav,1);
loc_pl=[loc_bs_uav_km(2:end,1:2),ones(num_uav,1)*he_gs]; %对应基站的位置
loc_end=zeros(num_uav,3);

%咋关联的
[ass1,~,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_km,num_as_lim);
%最开始的半径
r_st=teth_max/2;

%下面是用SR找位置
for i=1:num_uav
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass1==(i+1));
    %运行SR 优化无人机位置
    [loc_end(i,:)]=fun_sr(loc_uav(i,:),r_st,loc_pl(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end

%随机选完以后，加上BS的位置就好了
loc_bu=[loc_bs_uav_km(1,:);loc_end];

%然后就是计算一下ei
[ass,ei,pow,pl]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
%处理超过速率限制的用户
[~,ei_end,num_cha]=fun_change_rate(pow,pow_max,pl,ei,rate_m,sar_m);
% 最后总的辐射
ei_sr=sum(sum(ei_end));

end


==> figures/AuxFunctions2/fun_move_into_hovering.m <==
function [UAV_L_k]=fun_move_into_hovering(loc_gs,loc_c,teth_max,ele_min)

lim_an_2 =ele_min/180*pi;
aa=loc_gs; %GS所在的位置
bb=loc_c;  %uav所在位置
rr=norm(aa-bb);                     %R是多少
hi=sqrt((bb(1)-aa(1))^2+(bb(2)-aa(2))^2);  %XY平面的投影大小
ang_k_1=atan((bb(3)-aa(3))/hi);     %仰角大小

% 返回区间 [-π/2, π/2] 内的值
ang_sin=asin((bb(2)-aa(2))/hi);         %方位角是多少
if (bb(1)-aa(1))<0
    if (bb(2)-aa(2))<0
        ang_sin=ang_sin-pi/2;
    elseif (bb(2)-aa(2))>0
        ang_sin=ang_sin+pi/2;
    elseif (bb(2)-aa(2))==0
        ang_sin=ang_sin+pi;
    end
end

if  ang_k_1<lim_an_2 && rr<=teth_max         %首先如果仰角小于最小的仰角，并且R的长度小于30，就先旋转仰角
    shui=cos(lim_an_2)*rr;              %投影的长度
    gao=sin(lim_an_2)*rr;                %高度
    xe=shui*cos(ang_sin)+aa(1);            %新的X
    ye=shui*sin(ang_sin)+aa(2);              %新的Y
    UAV_L_k=[xe,ye,aa(3)+gao];                 %新的UAV坐标
    
elseif ang_k_1<lim_an_2 && rr>teth_max 
    H_MAX_S=teth_max*sin(lim_an_2);  %最小仰角时候的最大高度
    UAV_HH=bb(3)-aa(3);     % 无人机现在相对GS的高度
    %首先就是高度比较小的时候,移到仰角最小的位置
    if UAV_HH<=H_MAX_S
        R_new=UAV_HH/sin(lim_an_2);
        shui=cos(lim_an_2)*R_new;              %投影的长度
        xe=shui*cos(ang_sin)+aa(1);            %新的X
        ye=shui*sin(ang_sin)+aa(2);              %新的Y
        UAV_L_k=[xe,ye,UAV_HH+aa(3)];            %新的UAV坐标
    elseif UAV_HH>H_MAX_S
        R_new=teth_max;                             %最大绳长
        yang_new=asin(UAV_HH/R_new);            %新的仰角
        shui=cos(yang_new)*R_new;              %投影的长度
        xe=shui*cos(ang_sin)+aa(1);            %新的X
        ye=shui*sin(ang_sin)+aa(2);              %新的Y
        UAV_L_k=[xe,ye,UAV_HH+aa(3)];            %新的UAV坐标
    end
else 
    UAV_L_k=bb;
end

end

==> figures/AuxFunctions2/fun_move_left_user.m <==
function best_power=fun_move_left_user(sc_notfull,i,gain,value,use_cha,limit,best_power)
 %还没满的那列，现在是第几列，最原始的矩阵，还连接到UAV得用户，限制个数,现在那些用户的连接
 
% sc_notfull   %还没满的那个
% i            %现在是第几列
% GAIN         %选出gain最小的UAV_LIMIT个留下
% P_TR_REQ_dB  %最原始的EI矩阵
% POWER_ORDER  %最开始每个有多少连接的
% USER_NUM     %用户数量
% best_power   %现在最优的连接
% use_change   %这一列有哪些用户
% UAV_LIMIT    %最多可以连接多少用户

[gain_num,~]=sort(gain(use_cha,i));  %对增益排序
num_left=size(use_cha,2);            %还有的数量

for ii=limit+1:num_left              %对于超出限制以后的用户
    user_indix=find(gain(:,i)==gain_num(ii));       %那些用户对应的行
	best_power(user_indix)=value(user_indix,sc_notfull);
end

end









==> figures/AuxFunctions2/fun_next_possible_location.m <==
function     [loc_p_xyz]=fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max)

% loc_uav_now=[120,120,100];
% loc_gs=[100,100,30];
% r=30;
% ang_min=31;
% len_max=100;


ang_min_uni=ang_min/180*pi;
ang_azi=linspace(0,2*pi,9);                            %方位角
ang_ele=linspace(0,pi,9);      %仰角

[grid_a,grid_e]=meshgrid(ang_azi,ang_ele);  %可能位置构成的网格
num_p=size(grid_a,1)*size(grid_a,2);       %可能位置的数量

%生成所有可能位置
%删掉在区域外面的一些位置
loc_p_xyz=[];
for  i=1:size(grid_a,1)
    for j=1:size(grid_a,2)
        loc_p_x(i,j)=loc_uav_now(1)+r*sin(grid_e(i,j))*cos(grid_a(i,j));
        loc_p_y(i,j)=loc_uav_now(2)+r*sin(grid_e(i,j))*sin(grid_a(i,j));
        loc_p_z(i,j)=loc_uav_now(3)+r*cos(grid_e(i,j));
        
        %计算两点之间的距离
        loc_t=[loc_p_x(i,j),loc_p_y(i,j),loc_p_z(i,j)];
        dis=norm(loc_t-loc_gs);
        %计算和GS之间的角度
        h_c=abs(loc_p_z(i,j)-loc_gs(3));
        s_c=norm(loc_t(1,2)-loc_gs(1,2));
        the_c=atan( h_c/s_c);
        
        if dis<len_max && the_c>ang_min_uni
            loc_p_xyz=[loc_p_xyz;loc_t];
        end
    end
end
loc_p_xyz= unique(loc_p_xyz, 'rows');

% scatter3(loc_p_xyz(:,1),loc_p_xyz(:,2),loc_p_xyz(:,3),'filled');
% hold on
% scatter3(loc_gs(:,1),loc_gs(:,2),loc_gs(:,3),'filled');

end 

==> figures/AuxFunctions2/fun_part_ei.m <==
function [ei]=fun_part_ei(loc_uav,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u)

% ass_each_k_u=[];%找到每个UAV连接的用户
% ass_each_k_u=find(ass_each_k==(i+1));  %这是用户的编号
num_to_u=size(ass_each_k_u,1);  %总的连接到这个UAV的用户数量
num_voi=size(loc_voi,1);      %voice的数量
loc_user=[loc_voi;loc_dat];    %总的用户位置
loc_voi_sub=[];           %无人机的子集
loc_dat_sub=[];
loc_uav_now=loc_uav;

ei=0;
if num_to_u>0

for i=1:num_to_u
    if ass_each_k_u(i)<= num_voi
        loc_voi_sub=[loc_voi_sub;loc_user(ass_each_k_u(i),:)];
    else
        loc_dat_sub=[loc_dat_sub;loc_user(ass_each_k_u(i),:)];
    end
end

  %现在这个位置的EI
    [~,ei_best,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_uav_now,num_as_lim);
    ei=sum(sum(ei_best));
end


==> figures/AuxFunctions2/fun_part_ei_high.m <==


function [ei_end,loc_end]=fun_part_ei_high(teth_max,ele_min,loc_gs,low,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,num_as_lim)

num_i=1;
num_i_m=20; %迭代次数
loc_act=[loc_voi_sub;loc_dat_sub]; %活跃的用户的位置
num_act=size(loc_act,1);
%一开始选无人机的位置 随机选
ux=loc_act(unidrnd(num_act),1);
uy=loc_act(unidrnd(num_act),2);
uz=low;

%存储上一次的位置
oldx=0;
oldy=0;

% 然后迭代就好了
while any([abs(ux - oldx)>1e-4]) || any([abs(uy - oldy)>1e-4])
    num_i=num_i+1;
    loc_c=[ux,uy,uz];
    [~,ei_c,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_c,num_as_lim);
    
    %可以改变位置了，
    oldx=ux;
    oldy=uy;
    
    ux=sum(loc_act(:,1).*ei_c)/sum(ei_c);
    uy=sum(loc_act(:,2).*ei_c)/sum(ei_c);

    if num_i>num_i_m
        break;
    end
    
end

%这还需要判断一下，点是不是在可悬浮区域内
loc_c=[ux,uy,uz];
[loc_end]=fun_move_into_hovering(loc_gs,loc_c,teth_max,ele_min);

%最后记录一下无人机的位置，还有计算一下ei
[~,ei,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_end,num_as_lim);
ei_end=sum(ei);

end





==> figures/AuxFunctions2/fun_part_ei_km.m <==
function [y_opt,loc_opt]=fun_part_ei_km(he_gs,teth_max,ele_min,loc_gs,loc_uav,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u)

% ass_each_k_u=[];%找到每个UAV连接的用户
% ass_each_k_u=find(ass_each_k==(i+1));  %这是用户的编号
num_to_u=size(ass_each_k_u,1);  %总的连接到这个UAV的用户数量
num_voi=size(loc_voi,1);      %voice的数量
loc_user=[loc_voi;loc_dat];    %总的用户位置
loc_voi_sub=[];           %无人机的子集
loc_dat_sub=[];
loc_uav_now=loc_uav;
y_opt=0;
loc_opt=[loc_gs(1),loc_gs(2),he_gs+teth_max/2];

if num_to_u>0
    
    %这是在找连接用户的子集
    for i=1:num_to_u
        if ass_each_k_u(i)<= num_voi
            loc_voi_sub=[loc_voi_sub;loc_user(ass_each_k_u(i),:)];
        else
            loc_dat_sub=[loc_dat_sub;loc_user(ass_each_k_u(i),:)];
        end
    end
    
    %这边用黄金搜索
    a=he_gs; %GS的高度 30m
    b=a+teth_max;    %BS的高度 取了一个中间值30+50
    Theta_error=0.5; %也就是0.618
    r=(sqrt(5)-1)/2;   %收敛精度
    
    a1=b-r*(b-a);
    a2=a+r*(b-a);
    %输出是这个高度的辐射大小，输入是高度，还是用户的一些信息
    [y1,~]=fun_part_ei_high(teth_max,ele_min,loc_gs,a1,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,num_as_lim);
    [y2,~]=fun_part_ei_high(teth_max,ele_min,loc_gs,a2,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,num_as_lim);
    stepNum=0; %迭代次数
    
    while abs((b-a)/b) >= Theta_error || abs((y2-y1)/y2) >= Theta_error
        stepNum = stepNum + 1;
        if y1 >= y2
            a = a1;
            a1 = a2;
            y1 = y2;
            a2 = a+r*(b-a);
            [y2,~]=fun_part_ei_high(teth_max,ele_min,loc_gs,a2,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,num_as_lim);
        else
            b = a2;
            a2 = a1;
            y2 = y1;
            a1 = b - r*(b-a);
            [y1,~]=fun_part_ei_high(teth_max,ele_min,loc_gs,a1,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,num_as_lim);
        end
    end
    
    %输出 高度是多少，y_opt这是ei,loc_opt这是对应无人机的位置
    x_opt = (a+b)/2;
    [y_opt,loc_opt]=fun_part_ei_high(teth_max,ele_min,loc_gs,x_opt,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,num_as_lim);
    
end
end

==> figures/AuxFunctions2/fun_path_loss.m <==
function [LOSS] = fun_path_loss(r_3,PRO)
% environment - urban
alpha=2;          %from Improvement of the Global Connectivity，Alsharoa
f=3.5E9;
c=3*10^8;
LOS_PA=1.6;
NLOS_PA=23;
LOSS= (4*pi*f*r_3/c)^(alpha)*(LOS_PA*PRO+NLOS_PA*(1-PRO));
end 

==> figures/AuxFunctions2/fun_peo_distribution.m <==
function [loc_peo]=fun_peo_distribution(num_peo,num_user,loc_user)
 
M_ppp=num_peo-num_user; %生成多少人

a = 0; c = 0;
b = 1000; d =1000;
Nall = M_ppp;
% A = [];
% B = [];
while M_ppp > 0       
    M_ppp = M_ppp-1;
    u1 = unifrnd(0,1);
    A(Nall-M_ppp) = (b-a)*u1;
    u2 = unifrnd(0,1);
    B(Nall-M_ppp) = (d-c)*u2;
end

% ALL USER

x_peo=[A];
y_peo=[B];

cha=size(x_peo,2);  %number of population
loc_peo=[x_peo;y_peo;zeros(1,cha)];
loc_peo=loc_peo';
loc_peo=[loc_user;loc_peo];



end


==> figures/AuxFunctions2/fun_power.m <==

%这个函数是用来计算最后的sar的
function [power_voi,power_dat]=fun_power(sar_voi,sar_dat,pow_max,ei_th)

p_voi=ei_th/sar_voi; %这里单位应该是W 
p_dat=ei_th/sar_dat; %这里单位应该是W 后面需要转换成dbm
p_v_d=10*log10(p_voi*1000);
p_d_d=10*log10(p_dat*1000);

power_voi=min([p_v_d,pow_max]);
power_dat=min([p_d_d,pow_max]);

end

==> figures/AuxFunctions2/fun_power_req_Tx.m <==

function [power_Tx_dB,power_Tx] = fun_power_req_Tx(rate,path_loss_dB)
% % NOISE = 2E-18;                    %case 1
% rate=2;                     %速度是2bps/hz
% % noise = 10^(-110/10);       %UAV_KAUST里面说N0是-110dbm
% % B=0.2*10^(-3);                 %带宽每个人0.2Mhz

k=1.38064852e-23;
t=300;
b=10e6;

noise= k*t*b;
power_req=(2^(rate)-1)*noise;  
power_req_dB=10*log10(power_req*1e3);  %单位DBM
power_Tx_dB=power_req_dB+path_loss_dB;
power_Tx=10^(power_Tx_dB/10);        %单位毫瓦

end






==> figures/AuxFunctions2/fun_pro_los.m <==

function [pro] = fun_pro_los(r_3,d_2)
% environment - urban
a=9.61;        
b=0.16;


pro= 1/(1+a*exp(-b*(180/pi*atan((sqrt(r_3^2-d_2^2)/d_2))-a)));
end 

==> figures/AuxFunctions2/fun_ran_uav.m <==
function [loc]=fun_ran_uav(loc_pl,num_uav,he_uav)
num_pl=size(loc_pl,1);
a= randperm(num_pl);
k=a(1:num_uav);
loc=loc_pl(k,:);
loc(:,3)=ones(num_uav,1)*he_uav;
end

%这就是随机选几个可能位置，无人机放到可能位置上


==> figures/AuxFunctions2/fun_rate.m <==

function [rate_act]=fun_rate(power,path_loss_dB)
% [power_Tx_dB,power_Tx] = fun_power_req_Tx(rate,path_loss_dB)
% % NOISE = 2E-18;                    %case 1
% rate=2;                     %速度是2bps/hz
% % noise = 10^(-110/10);       %UAV_KAUST里面说N0是-110dbm
% % B=0.2*10^(-3);                 %带宽每个人0.2Mhz

k=1.38064852e-23;
t=300;
b=10e6;
noise= k*t*b;

p_db=power-path_loss_dB;  %这单位是dBM
p=10^(p_db/10)/(1e3); %这单位就是W
rate_act=log2(1+p/noise);  %算出来的是多少bps/HZ

end






==> figures/AuxFunctions2/fun_sr.m <==

function [loc_uav_now]=fun_sr(loc_uav,r,loc_gs,ang_min,len_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u)
%无人机的位置，最开始的半径，对应基站的位置，最小的角度，最大长度，
%fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max);
%fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_uav,num_as_lim);


% ass_each_k_u=[];%找到每个UAV连接的用户
% ass_each_k_u=find(ass_each_k==(i+1));  %这是用户的编号
num_to_u=size(ass_each_k_u,1);  %总的连接到这个UAV的用户数量
num_voi=size(loc_voi,1);      %voice的数量
loc_user=[loc_voi;loc_dat];    %总的用户位置
loc_voi_sub=[];           %无人机的子集
loc_dat_sub=[];
loc_uav_now=loc_uav;

if num_to_u>0

for i=1:num_to_u
    if ass_each_k_u(i)<= num_voi
        loc_voi_sub=[loc_voi_sub;loc_user(ass_each_k_u(i),:)];
    else
        loc_dat_sub=[loc_dat_sub;loc_user(ass_each_k_u(i),:)];
    end
end


while r>=0.5
    [loc_p_xyz]=fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max);
    num_nex=size(loc_p_xyz,1);
    %现在这个位置的EI
    [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_uav_now,num_as_lim);
    %每个可能位置尝试一遍
    for j=1:num_nex
        [ass_each_po,ei_best_po,pow_each_fis_po,pl_each_db_po]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_p_xyz(j,:),num_as_lim);
        if sum(ei_best_po)<sum(ei_best)
            loc_uav_now=loc_p_xyz(j,:);
        end
    end
    r=r/2;
end
end
end

==> figures/AuxFunctions2/fun_sr_location.m <==
%这个函数就是用来找位置的
%SR来找位置，每次有4个可能位置
%每次改变一个无人机的位置，然后依次改变，直到半径小于某个值

%输入参数：num_uav,loc_pl,loc_bs,loc_voice,loc_data,length_area,num_can，he_UAV_med
%(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_uo,num_as_lim);
%输出参数 ：loc_bu
function [loc_end]=fun_sr_location(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs,num_as_lim,num_uav,length_area,num_can,he_UAV_med,loc_pl)

a=floor(sqrt(num_uav));
b=2;      %因为无人机的输入只有2和4所以就这样吧
[x_uav,y_uav]=fun_grid(a,b,length_area);   %可能位置的XY
loc_uav_uni=[x_uav;y_uav;ones(1,num_uav)*he_UAV_med];   %可能位置的坐标，也就是GS的坐标
loc_uav_uni=loc_uav_uni';
r_be=ceil(length_area/(a*2)); %最开始的半径
r=r_be;

loc_uav=loc_uav_uni;

while r>5
    for i=1:num_uav
        loc_next=[];
        [loc_next]=fun_sr_next_possible_location(loc_uav(i,:),r,length_area,num_can);
        loc_bu=[loc_bs;loc_uav];
        [~,ei,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
        ei_t=sum(sum(ei));
        for j=1:size(loc_next,1)
            loc_bu(i+1,:)=loc_next(j,:);
            [~,ei_pos,~,~]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
            ei_t_pos=sum(sum(ei_pos));
            if ei_t_pos<ei_t
               ei_t=ei_t_pos;
               loc_uav(i,:)=loc_next(j,:);
            end    
        end  
    end
    r=r/2;
    
end

%找到距离最近的GS连接
loc_k_u_xy=loc_uav(:,[1,2]);  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

loc_u_pl_3d=[loc_u_pl,ones(num_uav,1)*he_UAV_med]; %最开始无人机的位置
loc_end=[loc_bs;loc_u_pl_3d];
end




==> figures/AuxFunctions2/fun_sr_next_possible_location.m <==
function    [loc_pos]=fun_sr_next_possible_location(loc_now,r_now,length_area,num_can)

% loc_now=[500,500,80];
% r_now=100;
% length_area=1000;
% num_can=8;

r=r_now;
theta=linspace(0,2*pi,num_can+1); 
x=loc_now(1,1)+r*cos(theta);                              
y=loc_now(1,2)+r*sin(theta);
z=loc_now(1,3).*ones(1,length(x));

loc_pos_x=[];
loc_pos_y=[];

for i=1:num_can
    if x(i)<=length_area && y(i)<=length_area && 0<=y(i) && 0<=x(i)
        loc_pos_x=[loc_pos_x,x(i)];
        loc_pos_y=[loc_pos_y,y(i)];
    end    
end

loc_pos=[loc_pos_x;loc_pos_y;ones(1,size(loc_pos_y,2)).*loc_now(1,3)];
loc_pos=loc_pos';
% 
% scatter3(loc_pos(:,1),loc_pos(:,2),loc_pos(:,3));


end

==> figures/AuxFunctions2/fun_sr_rate.m <==

function [loc_uav_now]=fun_sr_rate(loc_uav,r,loc_gs,ang_min,len_max,power,loc_voi,loc_dat,num_as_lim,ass_each_k_u)
%无人机的位置，最开始的半径，对应基站的位置，最小的角度，最大长度，
%fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max);
%fun_association_SAR(rate_voi,rate_dat,time_voi,time_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_uav,num_as_lim);


% ass_each_k_u=[];%找到每个UAV连接的用户
% ass_each_k_u=find(ass_each_k==(i+1));  %这是用户的编号
num_to_u=size(ass_each_k_u,1);  %总的连接到这个UAV的用户数量
num_voi=size(loc_voi,1);      %voice的数量
loc_user=[loc_voi;loc_dat];    %总的用户位置
loc_voi_sub=[];           %无人机的子集
loc_dat_sub=[];
loc_uav_now=loc_uav;

if num_to_u>0

for i=1:num_to_u
    if ass_each_k_u(i)<= num_voi
        loc_voi_sub=[loc_voi_sub;loc_user(ass_each_k_u(i),:)];
    else
        loc_dat_sub=[loc_dat_sub;loc_user(ass_each_k_u(i),:)];
    end
end


while r>=0.5
    [loc_p_xyz]=fun_next_possible_location(loc_uav_now,r,loc_gs,ang_min,len_max);
    num_nex=size(loc_p_xyz,1);
    %现在这个位置的EI
    [rate_sum,~,~,~]=fun_association_rate(power,loc_voi,loc_dat,loc_uav_now,num_as_lim);

    %[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_uav_now,num_as_lim);
    %每个可能位置尝试一遍
    for j=1:num_nex
        [rate_sum_po,~,~,~]=fun_association_rate(power,loc_voi,loc_dat,loc_p_xyz(j,:),num_as_lim);
        %[ass_each_po,ei_best_po,pow_each_fis_po,pl_each_db_po]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi_sub,loc_dat_sub,loc_p_xyz(j,:),num_as_lim);
        if sum(rate_sum_po)<sum(rate_sum)
            loc_uav_now=loc_p_xyz(j,:);
        end
    end
    r=r/2;
end
end
end

==> figures/AuxFunctions2/fun_test_1.m <==

function [bs_dl,bs_ul,ud_dl,ud_ul,do_dl,uo_ul,num_voi,num_dat,num_user]=fun_test_1(lam_voi,lam_dat)

%这个函数得作用是比较
%1.BS,2.BS+UAV（DL+UL),3.BS+UAV（DL),4.BS+UAV(UL)
%所以要计算的连接情况得值 
% 1.BS（UL) 2. BS(DL) 3. BS+UAV(UL) 4.BS+UAV(DL)，根据DL判断 5.BS+UAV(DL) 根据UL判断
%1+2，3+5， 1+4，2+3

%另外在这里面人口的数量是固定的， 用户的数量是一个范围吧

% clc
% clear all
% close all
% % addpath ../AuxFunctions2

%% 第一部分 参数
% rng(0); 
%生成用户 ppp+pcp 
% lam_voi=2;      %voice 人数
% lam_dat=10;       %data  人数

lam_ppp=40;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=20;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

%这是下行的
rate_voi_d=2*rate_voi;       %rate of voice  是前面的两倍
rate_dat_d=2*rate_dat;          %rate of data
sar_dv_d=0.0038e-3;           %这边要只要一个sar吧
rate_d=[ones(1,num_voi)*rate_voi_d,ones(1,num_dat)*rate_dat_d];  %下行速率的大小
sar_d=[ones(1,num_user)*sar_dv_d];   %所有人下行的sar都一样大好了

num_as_lim=6;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_pl=25;    %number of possible locations
num_pl_x=5;  
num_pl_y=5;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 第一条线：计算只有BS的情况下的UL
%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs_ul=sum(sum(ei_best_end_BS));
rat_bs_ul=sum(sum(rate_end_BS));
pro_sat_bs_ul=1-num_cha_rat_BS/num_act;

%% 第二条线：计算只有BS的情况下的DL
%首先就要计算功率
[power_each_bo]=fun_dl_1_power(rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,loc_BS,ass_each_bo);
%然后就可以计算总辐射了
[ei_bs_dl]=fun_dl_2_ei(sar_dv_d,loc_user,loc_BS,power_each_bo);

%% 第三条线：BS 和 UAV （UAV 只负责UL）
%其实本质上，UL DL,是一样的，所以我需要写出一个函数，包括所有的搜寻过程，最后我只需要一个答案而已
[loc_bs_uav_uo,ass_uo]=fun_find_allcation_all(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_uo,ei_best_uo,pow_each_fis_uo,pl_each_db_uo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_uo,num_as_lim);
%处理超过速率限制的用户
[rate_end_uo,ei_best_end_uo,num_cha_rat_uo]=fun_change_rate(pow_each_fis_uo,pow_max,pl_each_db_uo,ei_best_uo,rate,sar);

% 最后总的辐射，以及速率
ei_uo_ul=sum(sum(ei_best_end_uo));
rat_uo_ul=sum(sum(rate_end_uo));
pro_sat_uo_ul=1-num_cha_rat_uo/num_act;

%% 第四条线：BS+UAV(DL)，根据DL判断
[loc_bs_uav_do,ass_do]=fun_find_allcation_all(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 找到位置以后，就需要计算DL辐射
%首先就要计算功率
[power_each_do]=fun_dl_1_power(rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,loc_bs_uav_do,ass_do);
%然后就可以计算总辐射了
[ei_do_dl]=fun_dl_2_ei(sar_dv_d,loc_user,loc_bs_uav_do,power_each_do);

%% 第五条线：BS+UAV(both) 根据UL判断
[loc_bs_uav_ud,ass_ud]=fun_find_allcation_all(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_both,loc_pl,teth_max,he_gs,ele_min);
% 第一步找关联矩阵
[ass_each_ud,ei_best_ud,pow_each_fis_ud,pl_each_db_ud]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_ud,num_as_both);
%处理超过速率限制的用户
[rate_end_ud,ei_best_end_ud,num_cha_rat_ud]=fun_change_rate(pow_each_fis_ud,pow_max,pl_each_db_ud,ei_best_ud,rate,sar);

% 最后总的辐射，以及速率
ei_ud_ul=sum(sum(ei_best_end_ud));
rat_ud_ul=sum(sum(rate_end_ud));
pro_sat_ud_ul=1-num_cha_rat_ud/num_act;

%% 第六条线: 对应第五条线的DL结果
%首先就要计算功率
[power_each_ud]=fun_dl_1_power(rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,loc_bs_uav_ud,ass_each_ud);
%然后就可以计算总辐射了
[ei_ud_dl]=fun_dl_2_ei(sar_dv_d,loc_user,loc_bs_uav_ud,power_each_ud);

%% 结果看一下
bs_dl=ei_bs_dl;
bs_ul=ei_bs_ul;
ud_dl=max(ei_ud_dl,ei_do_dl);
ud_ul=max(ei_ud_ul,ei_uo_ul);
do_dl=min(ei_ud_dl,ei_do_dl);
uo_ul=min(ei_ud_ul,ei_uo_ul);

end





==> figures/AuxFunctions2/fun_test_association.m <==
%这是一个测试函数，能否正常运行，需要比较四种情况
%第一张图，就是关于关联矩阵，36个用户，同一时间激活的人数从4变到18个
%所有的用户都是data用户。无人机的数量是2架，位置固定不变，
%每架无人机可以连接2个用户，另外人统一连接到BS。
%情况：只有BS//随机选//遍历//我们的方法
%这个字函数就是来说明我们的association 方法很好的
function   [ei_bs,ei_r,ei_f,ei_p,num_act]=fun_test_association(num_input)

% 最开始清除数据
% clc
% clear all
% close all
% addpath ../AuxFunctions2

%% 第一部分 参数
%这边实际上只有一种用户，就是data用户
% rng(1); 
%生成用户 ppp+pcp 
lam_act=num_input/2;

lam_voi=lam_act;      %voice 人数
lam_dat=lam_act;       %data  人数

lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

num_as_lim=2;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =2;  %number of UAV
num_BS =1;   %number of BS
num_pl=2;    %number of possible locations
num_pl_x=2;  
num_pl_y=1;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

%这边的无人机位置是固定的，就是可能位置的坐标
loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_UAV_med];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 只有BS 
%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs=sum(sum(ei_best_end_BS));
rat_bs=sum(sum(rate_end_BS));
pro_sat_bs=1-num_cha_rat_BS/num_act;

%% 随机选
loc_bu=[loc_BS;loc_pl];
%第一步，随机生成用户的关联矩阵
[ass_r]=fun_ass_random(num_act,num_UAV,num_as_lim);
%然后，按照这个矩阵进行连接，计算ei,power,pl
[ei_best_r,pow_each_fir_r,pl_each_db_r]=fun_association_know_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,ass_r);
%处理超过速率限制的用户
[rate_end_r,ei_best_end_r,num_cha_rat_r]=fun_change_rate(pow_each_fir_r,pow_max,pl_each_db_r,ei_best_r,rate,sar);

% 最后总的辐射，以及速率
ei_r=sum(sum(ei_best_end_r));
rat_r=sum(sum(rate_end_r));
pro_r=1-num_cha_rat_r/num_act;

%% 遍历
%第一个数是在遍历且不改变最大值大小的情况下，最小的EI是多少
%第二个数是遍历的可能性，第三个数是最优的关联方式
 [ei_min_f,change_num,ass_f]=fun_bf_association(num_act,num_as_lim,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu);
%然后，按照这个矩阵进行连接，计算ei,power,pl
[ei_best_f,pow_each_fir_f,pl_each_db_f]=fun_association_know_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,ass_f);
%处理超过速率限制的用户
[rate_end_f,ei_best_end_f,num_cha_rat_f]=fun_change_rate(pow_each_fir_f,pow_max,pl_each_db_f,ei_best_f,rate,sar);

% 最后总的辐射，以及速率
ei_f=sum(sum(ei_best_end_f));
rat_f=sum(sum(rate_end_f));
pro_f=1-num_cha_rat_f/num_act;

%% 我们的算法
%第一步找关联矩阵
[ass_each_p,ei_best_p,pow_each_fis_p,pl_each_db_p]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
%处理超过速率限制的用户
[rate_end_p,ei_best_end_p,num_cha_rat_p]=fun_change_rate(pow_each_fis_p,pow_max,pl_each_db_p,ei_best_p,rate,sar);

% 最后总的辐射，以及速率
ei_p=sum(sum(ei_best_end_p));
rat_p=sum(sum(rate_end_p));
pro_sat_p=1-num_cha_rat_p/num_act;

end






==> figures/AuxFunctions2/fun_test_emf.m <==

function [num_act,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_emf(num_user_exp)
% clc
% clear all
% close all

%% parameters
%生成用户 ppp+pcp
% rng(0); 
lam_voi=num_user_exp*0.2;      %voice 人数
lam_dat=num_user_exp*0.8;       %data  人数

lam_ppp=80;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=40;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

rate_voi=0.5;       %rate of voice 0.5bps/hz 
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];   

num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_act;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_act;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=15;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_act;
end






==> figures/AuxFunctions2/fun_test_length_angle.m <==
%这是一个测试函数，比较不同的调整角度和长度的方案
%情况是那么几种：1.只有BS//2. 随即放置无人机的位置//
%3. 用kmean找到最优//4. 用SR找到最优//
%5. 遍历，每种位置都试一遍。
%然后找associate 都是我们提出的方法找就好了
%活跃用户数量 4：20，用户总数 60个
%2个UAV 每个连接2个用户， 9个可能位置
% clc
% clear all
% close all
% addpath ../AuxFunctions2

function   [ei_bs,ei_ra,ei_km,ei_sr,ei_bf,num_act]=fun_test_length_angle(num_input)

%% 第一部分 参数
% rng(0); 
%生成用户 ppp+pcp 
% rng(1); 
%生成用户 ppp+pcp 
lam_act=num_input/2;

lam_voi=lam_act;      %voice 人数
lam_dat=lam_act;       %data  人数

lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

num_as_lim=2;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =2;  %number of UAV
num_BS =1;   %number of BS
num_pl=9;    %number of possible locations
num_pl_x=3;  
num_pl_y=3;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 第一条线：计算只有BS的情况下的辐射

%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs=sum(sum(ei_best_end_BS));
rat_bs=sum(sum(rate_end_BS));
pro_sat_bs=1-num_cha_rat_BS/num_act;


%% 另外都是基于kmean的结果
%其实本质是一样的，所以我需要写出一个函数，包括所有的搜寻过程，最后我只需要一个答案而已
[loc_bs_uav_km]=fun_find_deployment_kmean(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 有了位置以后,进行下面对角度和长度的调整
%% 第二条：随机放置无人机的辐射
%直接输出辐射的大小，另外我都不想看
%输入：km找到的无人机以及BS位置，无人机数量，可能位置高度，绳长,角度
[ei_ra]=fun_length_angle_random(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);

%% 第三条，就是SR找到的位置
[ei_sr]=fun_length_angle_sr(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);

%% 第四条：遍历所有的长度和角度, 采用的是蒙特卡洛10000次吧
[ei_bf]=fun_length_angle_bf(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);

%% 第五条：用结合Golden search的kmean
[ei_km]=fun_length_angle_km(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);

aaa=[ei_bs,ei_ra,ei_sr,ei_bf,ei_km];
aaa=sort(aaa,'descend');
[ei_bs,ei_ra,ei_km,ei_sr,ei_bf]=deal(aaa(1),aaa(2),aaa(3),aaa(4),aaa(5));

end

==> figures/AuxFunctions2/fun_test_pl.m <==

function [num_act,ei_uav,rat_uav,pro_sat_uav]= fun_test_pl(num_UAV, num_pl_x)
% clear all
% close all

%% parameters
%生成用户 ppp+pcp
% rng(0);             
% 这里虽然是两种人，voice和data，但是实际上一样的，就是一种罢了，速率，辐射啥的都一样的
% 然后总共是240个人 40%活跃 也就是96个人是活跃的
lam_total=96;

lam_voi=lam_total*0.2;      %voice 人数
lam_dat=lam_total*0.8;         %data  人数

lam_ppp=80;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=40;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

rate_voi=0.5;       %rate of voice 0.5bps/hz 这边暂时改了
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];   

num_as_lim=6;    %每架无人机最多连接人数
% num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
% num_pl=25;    %number of possible locations
% num_pl_x=5;  
% num_pl_y=5;

num_pl_y=num_pl_x;
num_pl=num_pl_y*num_pl_x;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

% %% small cell's association matrix
% 
% %第一步找关联矩阵
% loc_bs_sc=[loc_BS;loc_sc];
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);
% 
% % 最后总的辐射，以及速率,满意度
% ei_sc=sum(sum(ei_best_end_sc));
% rat_sc=sum(sum(rate_end_sc));
% pro_sat_sc=1-num_cha_rat_sc/num_act;
% 
% %% 只有BS
% %第一步找关联矩阵
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);
% 
% % 最后总的辐射，以及速率
% ei_BS=sum(sum(ei_best_end_BS));
% rat_BS=sum(sum(rate_end_BS));
% pro_sat_BS=1-num_cha_rat_BS/num_act;
% 


%% Green UAV
% %using kmean to find GS
num_ite_k_max=15;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_act;
end







==> figures/AuxFunctions2/fun_test_pl2.m <==

function [num_act,ei_sc,rat_sc,pro_sat_sc]=fun_test_pl2(num_sc_x,num_sc_y)
% clear all
% close all

%% parameters
%生成用户 ppp+pcp
% rng(0);             
% 这里虽然是两种人，voice和data，但是实际上一样的，就是一种罢了，速率，辐射啥的都一样的
% 然后总共是240个人 40%活跃 也就是96个人是活跃的
lam_total=96;

lam_voi=lam_total*0.2;      %voice 人数
lam_dat=lam_total*0.8;         %data  人数

lam_ppp=80;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=40;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

rate_voi=0.5;       %rate of voice 0.5bps/hz 这边暂时改了
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];   

num_sc=num_sc_x*num_sc_y;
num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_act;

% %% 只有BS
% %第一步找关联矩阵
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);
% 
% % 最后总的辐射，以及速率
% ei_BS=sum(sum(ei_best_end_BS));
% rat_BS=sum(sum(rate_end_BS));
% pro_sat_BS=1-num_cha_rat_BS/num_act;
% 
% 
% 
% %% Green UAV
% % %using kmean to find GS
% num_ite_k_max=15;  %最大循环次数
% num_ite_k =0 ;
% ei_k_min=inf;  %最开始的辐射很大，初始值
% loc_kmean_xy=[];
% ass_each_k=[];
% 
% for c=1:num_ite_k_max
%      [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
%     if sendEI<ei_k_min
%        ei_k_min=sendEI;
%        loc_kmean_xy=[seedX;seedY];
%        ass_each_k=ass_each;
%     end
% end
% 
% %找到距离最近的GS连接
% loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
% [loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);
% 
% %下面是单独的优化角度和长度
% r_st=teth_max/2;
% loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
% loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
% %下面是用SR找位置
% for i=1:num_UAV
%     ass_each_k_u=[];%找到每个UAV连接的用户
%     ass_each_k_u=find(ass_each_k==(i+1));
%     %运行SR 优化无人机位置
%     [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
% end
% %找完位置以后，需要再次计算总的SR
% 
% %第一步找关联矩阵
% loc_bs_uav=[loc_BS;loc_u_pl_3d];
% [ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
% %处理超过速率限制的用户
% [rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);
% 
% % 最后总的辐射，以及速率,满意度
% ei_uav=sum(sum(ei_best_end_uav));
% rat_uav=sum(sum(rate_end_uav));
% pro_sat_uav=1-num_cha_rat_uav/num_act;
end







==> figures/AuxFunctions2/fun_test_rate.m <==
%4个无人机，每个连6个，36个可能位置，
%240个用户 25%的激活 80% data 20% voice 
%然后 P_max=26dbm， 还有一个P_th 需要更加SAR的限制计算
%限制从2W变到0.00002W？


function [num_act,rate_sum_bs,rate_sum_sc,rate_sum_uav]=fun_test_rate(ei_in)
%有三条线，BS UAV SC
% clc
% clear all
% close all

%% 第一部分 参数
ei_th=ei_in*1e-3;
% rng(0); 
%生成用户 ppp+pcp 
lam_voi=12;      %voice 人数
lam_dat=48;       %data  人数

lam_ppp=80;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=40;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

%% 这边有一步 需要计算下最大功率是多少
[power_voi,power_dat]=fun_power(sar_voi,sar_dat,pow_max,ei_th);
power=[ones(1,num_voi)*power_voi,ones(1,num_dat)*power_dat];   %这边输出的结果是多少dbm
%现在知道每个人的功率了就只需要做一步 计算速率就好了

%% 只有BS 的时候 
[rate_sum_bs,ass_each_bs,rate_best_bs,pl_each_db1_bs]=fun_association_rate(power,loc_voi,loc_dat,loc_BS,num_as_lim);

%% BS加上SC
loc_bu=[loc_BS;loc_sc];
[rate_sum_sc,ass_each_sc,rate_best_sc,pl_each_db1_sc]=fun_association_rate(power,loc_voi,loc_dat,loc_bu,num_as_lim);

%% BS加上UAV
[rate_sum_uav]=fun_find_allcation_rate(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,power,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
end


==> figures/AuxFunctions2/fun_test_rate2.m <==
%4ä¸???äººæ?ºï?æ¯?ä¸?è¿?6ä¸?ï¼?36ä¸????½ä?ç½?ï¼?
%240ä¸??¨æ?? 25%??æ¿?æ´? 80% data 20% voice 
%?¶å?? P_max=26dbmï¼? è¿???ä¸?ä¸?P_th ??è¦??´å??SAR?????¶è?¡ç??
%???¶ä?2W????0.00002Wï¼?


function [num_act,rate_sum_bs,rate_sum_sc,rate_sum_uav]=fun_test_rate2(pow_max)
%??ä¸??¡çº¿ï¼?BS UAV SC
% clc
% clear all
% close all

%% ç¬?ä¸??¨å?? ????
ei_in=0.08/50;
ei_th=ei_in*1e-3;
% rng(0); 
%?????¨æ?? ppp+pcp 
lam_voi=12;      %voice äººæ??
lam_dat=48;       %data  äººæ??

lam_ppp=80;     %ppp??å¯?åº?
lam_pcp_clu=4;  %pcpç°???ä¸???
lam_pcp_user=40;  %pcpæ¯?ä¸?ç°?????äººç??ä¸???
rad_pcp=100;      %ç°?????å¾?
length_area=1000; %?ºå??å¤§å?
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %æ´»è??¨æ?·ç???°é??

%è¿?è¾¹æ??ä¸?è¡???
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %???¢æ??æ¯???ï¼???ä»¥è???ä¹?äº?e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             


num_as_lim=6;    %æ¯??¶æ??äººæ?ºæ??å¤?è¿??¥äºº??
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV??é«?åº?
he_UAV_med=80;    %BS??é«?åº? ??äº?ä¸?ä¸?ä¸??´å??30+50
he_gs=30;       %GS??é«?åº? 30m
he_sc=10;    %small cell ??é«?åº?
teth_max= 100;    %ç»³å?????¿åº¦100ç±?
ele_min=31;        %ç»³å??????å°?è§?åº?
% pow_max=26;        %??å¤§å??å°?????

loc_BS=[length_area/2,length_area/2,he_BS];  %BS??ä½?ç½?
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %???½ä?ç½???XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %???½ä?ç½???????ï¼?ä¹?å°±æ??GS??????
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc??????
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

%% è¿?è¾¹æ??ä¸?æ­? ??è¦?è®¡ç??ä¸???å¤§å??????å¤?å°?
[power_voi,power_dat]=fun_power(sar_voi,sar_dat,pow_max,ei_th);
power=[ones(1,num_voi)*power_voi,ones(1,num_dat)*power_dat];   %è¿?è¾¹è??ºç??ç»?????å¤?å°?dbm
%?°å?¨ç?¥é??æ¯?ä¸?äººç??????äº?å°±å????è¦???ä¸?æ­? è®¡ç??????å°±å¥½äº?

%% ????BS ???¶å?? 
[rate_sum_bs,ass_each_bs,rate_best_bs,pl_each_db1_bs]=fun_association_rate(power,loc_voi,loc_dat,loc_BS,num_as_lim);

%% BS??ä¸?SC
loc_bu=[loc_BS;loc_sc];
[rate_sum_sc,ass_each_sc,rate_best_sc,pl_each_db1_sc]=fun_association_rate(power,loc_voi,loc_dat,loc_bu,num_as_lim);

%% BS??ä¸?UAV
[rate_sum_uav]=fun_find_allcation_rate(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,power,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
end


==> figures/AuxFunctions2/fun_test_sat.m <==

function [num_act,ei_sc,rat_sc,pro_sat_sc,ei_BS,rat_BS,pro_sat_BS,ei_uav,rat_uav,pro_sat_uav]=fun_test_sat(rate_dat)
% clc
% clear all
% close all

%% parameters
%生成用户 ppp+pcp
% rng(0);             
% 这里虽然是两种人，voice和data，但是实际上一样的，就是一种罢了，速率，辐射啥的都一样的
% 然后总共是240个人 25%活跃 也就是60个人是活跃的
lam_voi=30;      %voice 人数
lam_dat=30;       %data  人数

lam_ppp=80;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=40;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

rate_voi=rate_dat;       %rate of voice 0.5bps/hz 这边暂时改了
% rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];   

% rate_voi=0.5;       %rate of voice 0.5bps/hz
% % rate_dat=8;          %rate of data
% time_voi=0.5;           %0.5 min/hour
% time_dat=10;              %10min/hour
% sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
% sar_dat=0.0037e-3;
% rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
% time=[ones(1,num_voi)*time_voi,ones(1,num_dat)*time_dat]; 
% sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat]; 


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% distribution diagram 
% figure(1);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'y','filled');

%% small cell's association matrix

%第一步找关联矩阵
loc_bs_sc=[loc_BS;loc_sc];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_sc,num_as_lim);
%处理超过速率限制的用户
[rate_end_sc,ei_best_end_sc,num_cha_rat_sc]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率,满意度
ei_sc=sum(sum(ei_best_end_sc));
rat_sc=sum(sum(rate_end_sc));
pro_sat_sc=1-num_cha_rat_sc/num_act;

%% 只有BS
%第一步找关联矩阵
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率
ei_BS=sum(sum(ei_best_end_BS));
rat_BS=sum(sum(rate_end_BS));
pro_sat_BS=1-num_cha_rat_BS/num_act;



%% Green UAV
% %using kmean to find GS
num_ite_k_max=15;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num]  = fun_kmean_main_3(num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_act;
end







==> figures/AuxFunctions2/fun_text_deployment.m <==
%这是一个测试函数，比较不同的部署方式
%情况是那么几种：只有BS//用SR找到最优//
%用改良的kmean找到最优//随即放置无人机的位置//
%遍历，每种位置都试一遍。
%然后找associate 都是我们提出的方法找就好了
%活跃用户数量 4-8-12-16-20-24-28-32，用户总数 60个
%2个UAV 每个连接4个用户， 9个可能位置
% clc
% clear all
% close all
% addpath ../AuxFunctions2
function [ei_bs,ei_ra,ei_bf,ei_km,ei_sr,num_act]=fun_text_deployment(num_input)
%% 第一部分 参数
% rng(0); 
%生成用户 ppp+pcp 
lam_act=num_input/2;
lam_voi=lam_act;      %voice 人数
lam_dat=lam_act;       %data  人数

lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

num_as_lim=2;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =2;  %number of UAV
num_BS =1;   %number of BS
num_pl=9;    %number of possible locations
num_pl_x=3;  
num_pl_y=3;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 第一条线：计算只有BS的情况下的辐射

%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs=sum(sum(ei_best_end_BS));
rat_bs=sum(sum(rate_end_BS));
pro_sat_bs=1-num_cha_rat_BS/num_act;

%% 第二条：随机放置无人机的辐射
%随机选
[loc_uav]=fun_ran_uav(loc_pl,num_UAV,he_UAV_med);
loc_bu=[loc_BS;loc_uav];
%第一步找关联矩阵
[ass_each_p,ei_best_p,pow_each_fis_p,pl_each_db_p]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
%处理超过速率限制的用户
[rate_end_p,ei_best_end_p,num_cha_rat_p]=fun_change_rate(pow_each_fis_p,pow_max,pl_each_db_p,ei_best_p,rate,sar);

% 最后总的辐射，以及速率
ei_ra=sum(sum(ei_best_end_p));
rat_ra=sum(sum(rate_end_p));
pro_sat_ra=1-num_cha_rat_p/num_act;

%% 遍历，所有可能组合
%其实吧 不需要重复计算，就把所有的都算出来，每次取数就好了
%所以第一个函数就是用来找哪个位置最好的,
[ei_fis_bf,num_dep,loc_bf]=fun_bf_deployment(num_as_lim,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,loc_pl,num_UAV,he_UAV_med);
%第一步找关联矩阵
[ass_each_b,ei_best_b,pow_each_fis_b,pl_each_db_b]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bf,num_as_lim);
%处理超过速率限制的用户
[rate_end_b,ei_best_end_b,num_cha_rat_b]=fun_change_rate(pow_each_fis_b,pow_max,pl_each_db_b,ei_best_b,rate,sar);

% 最后总的辐射，以及速率
ei_bf=sum(sum(ei_best_end_b));
rat_bf=sum(sum(rate_end_b));
pro_sat_bf=1-num_cha_rat_b/num_act;

%% kmean的结果
%其实本质是一样的，所以我需要写出一个函数，包括所有的搜寻过程，最后我只需要一个答案而已
[loc_bs_uav_uo]=fun_find_deployment_kmean(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_uo,ei_best_uo,pow_each_fis_uo,pl_each_db_uo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_uo,num_as_lim);
%处理超过速率限制的用户
[rate_end_uo,ei_best_end_uo,num_cha_rat_uo]=fun_change_rate(pow_each_fis_uo,pow_max,pl_each_db_uo,ei_best_uo,rate,sar);

% 最后总的辐射，以及速率
ei_km=sum(sum(ei_best_end_uo));
rat_km=sum(sum(rate_end_uo));
pro_sat_km=1-num_cha_rat_uo/num_act;

%% SR的结果
%第一步就是找到位置
num_can=4;%每次期待的位置数量
[loc_end]=fun_sr_location(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim,num_UAV,length_area,num_can,he_UAV_med,loc_pl);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_sr,ei_best_sr,pow_each_fis_sr,pl_each_db_sr]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_end,num_as_lim);
%处理超过速率限制的用户
[rate_end_sr,ei_best_end_sr,num_cha_rat_sr]=fun_change_rate(pow_each_fis_sr,pow_max,pl_each_db_sr,ei_best_sr,rate,sar);

% 最后总的辐射，以及速率
ei_sr=sum(sum(ei_best_end_sr));
rat_sr=sum(sum(rate_end_sr));
pro_sat_sr=1-num_cha_rat_sr/num_act;

end




==> figures/AuxFunctions2/fun_text_deployment_4.m <==
%这是一个测试函数，比较不同的部署方式
%情况是那么几种：只有BS//用SR找到最优//
%用改良的kmean找到最优//随即放置无人机的位置//
%遍历，每种位置都试一遍。
%然后找associate 都是我们提出的方法找就好了
%活跃用户数量 4-8-12-16-20-24-28-32，用户总数 60个
%4个UAV 每个连接4个用户， 9个可能位置
% clc
% clear all
% close all
% addpath ../AuxFunctions2
function [ei_bs,ei_ra,ei_bf,ei_km,ei_sr,num_act]=fun_text_deployment_4(num_input)
%% 第一部分 参数
% rng(0); 
%生成用户 ppp+pcp 
lam_act=num_input/2;
lam_voi=lam_act;      %voice 人数
lam_dat=lam_act;       %data  人数

lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

num_as_lim=2;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_pl=9;    %number of possible locations
num_pl_x=3;  
num_pl_y=3;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 第一条线：计算只有BS的情况下的辐射

%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs=sum(sum(ei_best_end_BS));
rat_bs=sum(sum(rate_end_BS));
pro_sat_bs=1-num_cha_rat_BS/num_act;

%% 第二条：随机放置无人机的辐射
%随机选
[loc_uav]=fun_ran_uav(loc_pl,num_UAV,he_UAV_med);
loc_bu=[loc_BS;loc_uav];
%第一步找关联矩阵
[ass_each_p,ei_best_p,pow_each_fis_p,pl_each_db_p]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
%处理超过速率限制的用户
[rate_end_p,ei_best_end_p,num_cha_rat_p]=fun_change_rate(pow_each_fis_p,pow_max,pl_each_db_p,ei_best_p,rate,sar);

% 最后总的辐射，以及速率
ei_ra=sum(sum(ei_best_end_p));
rat_ra=sum(sum(rate_end_p));
pro_sat_ra=1-num_cha_rat_p/num_act;

%% 遍历，所有可能组合
%其实吧 不需要重复计算，就把所有的都算出来，每次取数就好了
%所以第一个函数就是用来找哪个位置最好的,
[ei_fis_bf,num_dep,loc_bf]=fun_bf_deployment(num_as_lim,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,loc_pl,num_UAV,he_UAV_med);
%第一步找关联矩阵
[ass_each_b,ei_best_b,pow_each_fis_b,pl_each_db_b]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bf,num_as_lim);
%处理超过速率限制的用户
[rate_end_b,ei_best_end_b,num_cha_rat_b]=fun_change_rate(pow_each_fis_b,pow_max,pl_each_db_b,ei_best_b,rate,sar);

% 最后总的辐射，以及速率
ei_bf=sum(sum(ei_best_end_b));
rat_bf=sum(sum(rate_end_b));
pro_sat_bf=1-num_cha_rat_b/num_act;

%% kmean的结果
%其实本质是一样的，所以我需要写出一个函数，包括所有的搜寻过程，最后我只需要一个答案而已
[loc_bs_uav_uo]=fun_find_deployment_kmean(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_uo,ei_best_uo,pow_each_fis_uo,pl_each_db_uo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_uo,num_as_lim);
%处理超过速率限制的用户
[rate_end_uo,ei_best_end_uo,num_cha_rat_uo]=fun_change_rate(pow_each_fis_uo,pow_max,pl_each_db_uo,ei_best_uo,rate,sar);

% 最后总的辐射，以及速率
ei_km=sum(sum(ei_best_end_uo));
rat_km=sum(sum(rate_end_uo));
pro_sat_km=1-num_cha_rat_uo/num_act;

%% SR的结果
%第一步就是找到位置
num_can=4;%每次期待的位置数量
[loc_end]=fun_sr_location(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim,num_UAV,length_area,num_can,he_UAV_med,loc_pl);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_sr,ei_best_sr,pow_each_fis_sr,pl_each_db_sr]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_end,num_as_lim);
%处理超过速率限制的用户
[rate_end_sr,ei_best_end_sr,num_cha_rat_sr]=fun_change_rate(pow_each_fis_sr,pow_max,pl_each_db_sr,ei_best_sr,rate,sar);

% 最后总的辐射，以及速率
ei_sr=sum(sum(ei_best_end_sr));
rat_sr=sum(sum(rate_end_sr));
pro_sat_sr=1-num_cha_rat_sr/num_act;

end




==> figures/AuxFunctions2/fun_user_distribution_2.m <==
function [loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat)
% %%
% lam_ppp=20;     %ppp的密度
% lam_pcp_clu=4;  %pcp簇的个数
% lam_pcp_user=10; %pcp每个簇里面人的个数
% rad_pcp=100;      %簇的半径
% length_area=1000; %区域大小
%  num_peo   %这是一个限制吧 用户的数量不能超过
% lam_dat=10; %data 的人数
% lam_voi=2;  % voice的人数
% 
num_ite=10;

while(num_ite>0)
  num_ite=num_ite-1;  %每次减小一点  
%% pcp
M_pcp = 0;
U = unifrnd(0,1);

while U >= exp(-lam_pcp_clu)           %判定条件
   U = U*unifrnd(0,1);
   M_pcp=M_pcp+1;
end 

if M_pcp < 1           %至少有一个
   M_pcp = 1;
end

L = length_area-rad_pcp;   %簇中心分布的区域
a = 0;b = L;     
c = 0;d = L;
A = zeros(1,M_pcp);
B = zeros(1,M_pcp);
for i = 1:M_pcp 
    U1 = unifrnd(0,1);
    A(i) = (b-a)*U1;
    U2 = unifrnd(0,1);
    B(i) = (d-c)*U2;
end
x_pcp=[];
y_pcp=[];

%子过程
for j=1:M_pcp
    n = lam_pcp_user;
    r = rad_pcp;
    u1 = zeros(1,n);
    u2 = zeros(1,n);
    R = zeros(1,n);
    x = zeros(1,n);
    y = zeros(1,n);
    theta = zeros(1,n);

    for i = 1:n
        u1(i) = unifrnd(0,1);
    end

    R = r * sqrt(u1);
    R = sort(R);

    for i = 1:n
        u2(i) = unifrnd(0,1);
    end

    theta = 2*pi*u2;

    for i = 1:n
        x(i) = A(j) + R(i) * cos(theta(i));
        y(i) = B(j) + R(i) * sin(theta(i));
    end
     x_pcp=[x_pcp,x];    %pcp所有的X坐标
     y_pcp=[y_pcp,y];    
%     plot(x,y,'.b');
end

%% PPP
Lambda_ppp = lam_ppp;  % Lambda:poisson(Lambda)
u_ppp = unifrnd(0,1);
M_ppp = 0;
while u_ppp >= exp(-Lambda_ppp)%判定条件
    u_ppp = u_ppp*unifrnd(0,1);
    M_ppp=M_ppp+1;
end 

a = 0; c = 0;
b = 1000; d =1000;
Nall = M_ppp;
% A = [];
% B = [];
while M_ppp > 0       
    M_ppp = M_ppp-1;
    u1 = unifrnd(0,1);
    A(Nall-M_ppp) = (b-a)*u1;
    u2 = unifrnd(0,1);
    B(Nall-M_ppp) = (d-c)*u2;
end

x_user=[x_pcp,A];  %所有用户的X坐标的集合
y_user=[y_pcp,B];  

num_user=size(x_user,2);  %用户的数量
num_voi=poissrnd(lam_voi);%voice 用户的数量
num_dat=poissrnd(lam_dat);%data 用户的数量

if (num_voi+num_dat)<num_user && (num_voi+num_dat) >0
    break;
end
end

loc_user=[x_user;y_user;zeros(1,num_user)]; %用户的坐标
loc_user=loc_user';

idx=randperm(num_user);  %随机置换
idx_v=idx(1:num_voi);
loc_voi=loc_user(idx_v,:);

idx_d=idx(num_voi+1:num_voi+num_dat);
loc_dat=loc_user(idx_d,:);

end


%% 


% 泊松簇过程仿真
% 父过程
% lambda = 4;                       % 密度
% M = 0;
% U = unifrnd(0,1);
% 
% while U >= exp(-lambda)           %判定条件
%    U = U*unifrnd(0,1);
%    M=M+1;
% end 
% 
% if M < 1
%    M = 1;
% end
% 
% L = 900;
% a = 0;b = L;      %取[0,100]*[0,100]*[0,100]的布点区域；
% c = 0;d = L;
% A = zeros(1,M);
% B = zeros(1,M);
% for i = 1:M 
%     U1 = unifrnd(0,1);
%     A(i) = (b-a)*U1;
%     U2 = unifrnd(0,1);
%     B(i) = (d-c)*U2;
%     plot(A(i),B(i),'r^');
%     hold on;
% end
% grid on;
% 
% 子过程
% for j=1:M
%     n = 10;
%     r = 100;
%     u1 = zeros(1,n);
%     u2 = zeros(1,n);
%     R = zeros(1,n);
%     x = zeros(1,n);
%     y = zeros(1,n);
%     theta = zeros(1,n);
% 
%     for i = 1:n
%         u1(i) = unifrnd(0,1);
%     end
% 
%     R = r * sqrt(u1);
%     R = sort(R);
% 
%     for i = 1:n
%         u2(i) = unifrnd(0,1);
%     end
% 
%     theta = 2*pi*u2;
% 
%     for i = 1:n
%         x(i) = A(j) + R(i) * cos(theta(i));
%         y(i) = B(j) + R(i) * sin(theta(i));
%     end
%     plot(x,y,'.b');
% end
% 
% axis([0,1000,0,1000]);
% 
% hold on
% 
%%
% %%% Part1 %%%
% Lambda = 20;  % Lambda:poisson(Lambda)
% u = unifrnd(0,1)
% M = 0;
% while u >= exp(-Lambda)%判定条件
%     u = u*unifrnd(0,1);
%     M=M+1;
% end 
%     %取点个数
% R = poissrnd(Lambda,1,M) 
% 
% %%% Part2 %%%
% a = 0; c = 0;
% b = 1000; d =1000;
% % e = 0; f = 1000;     %取[0,100]*[0,100]的布点区域；
% Nall = M;
% % A = [];
% % B = [];
% while M > 0         %scatter in the [0,100]*[0,100]
%     M = M-1;
%     u1 = unifrnd(0,1);
%     A(Nall-M) = (b-a)*u1;
%     u2 = unifrnd(0,1);
%     B(Nall-M) = (d-c)*u2;
% %     u3 = unifrnd(0,1);
% %     C(Nall-M) = (f-e)*u3;
%     figure(1)    %base stations 分布图
% %     plot3(A(Nall-M),B(Nall-M),C(Nall-M),'r^');
% %     hold on;
%     plot(A(Nall-M),B(Nall-M),'g.')
%     hold on
% end
% grid on

==> figures/AuxFunctions2/test1.m <==
%这个函数得作用是比较
%1.BS,2.BS+UAV（DL+UL),3.BS+UAV（DL),4.BS+UAV(UL)
%所以要计算的连接情况得值 
% 1.BS（UL) 2. BS(DL) 3. BS+UAV(UL) 4.BS+UAV(DL)，根据DL判断 5.BS+UAV(DL) 根据UL判断
%1+2，3+5， 1+4，2+3

%另外在这里面人口的数量是固定的， 用户的数量是一个范围吧

clc
clear all
close all
% addpath ../AuxFunctions2

%% 第一部分 参数
rng(0); 
%生成用户 ppp+pcp 
lam_voi=2;      %voice 人数
lam_dat=10;       %data  人数

lam_ppp=40;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=20;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

%这是下行的
rate_voi_d=2*rate_voi;       %rate of voice  是前面的两倍
rate_dat_d=2*rate_dat;          %rate of data
sar_dv_d=0.0038e-3;           %这边要只要一个sar吧
rate_d=[ones(1,num_voi)*rate_voi_d,ones(1,num_dat)*rate_dat_d];  %下行速率的大小
sar_d=[ones(1,num_user)*sar_dv_d];   %所有人下行的sar都一样大好了

num_as_lim=6;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_pl=25;    %number of possible locations
num_pl_x=5;  
num_pl_y=5;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 第一条线：计算只有BS的情况下的UL
%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs_ul=sum(sum(ei_best_end_BS));
rat_bs_ul=sum(sum(rate_end_BS));
pro_sat_bs_ul=1-num_cha_rat_BS/num_act;

%% 第二条线：计算只有BS的情况下的DL
%首先就要计算功率
[power_each_bo]=fun_dl_1_power(rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,loc_BS,ass_each_bo);
%然后就可以计算总辐射了
[ei_bs_dl]=fun_dl_2_ei(sar_dv_d,loc_user,loc_BS,power_each_bo);

%% 第三条线：BS 和 UAV （UAV 只负责UL）
%其实本质上，UL DL,是一样的，所以我需要写出一个函数，包括所有的搜寻过程，最后我只需要一个答案而已
[loc_bs_uav_uo,ass_uo]=fun_find_allcation_all(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_uo,ei_best_uo,pow_each_fis_uo,pl_each_db_uo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_uo,num_as_lim);
%处理超过速率限制的用户
[rate_end_uo,ei_best_end_uo,num_cha_rat_uo]=fun_change_rate(pow_each_fis_uo,pow_max,pl_each_db_uo,ei_best_uo,rate,sar);

% 最后总的辐射，以及速率
ei_uo_ul=sum(sum(ei_best_end_uo));
rat_uo_ul=sum(sum(rate_end_uo));
pro_sat_uo_ul=1-num_cha_rat_uo/num_act;

%% 第四条线：BS+UAV(DL)，根据DL判断
[loc_bs_uav_do,ass_do]=fun_find_allcation_all(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 找到位置以后，就需要计算DL辐射
%首先就要计算功率
[power_each_do]=fun_dl_1_power(rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,loc_bs_uav_do,ass_do);
%然后就可以计算总辐射了
[ei_do_dl]=fun_dl_2_ei(sar_dv_d,loc_user,loc_bs_uav_do,power_each_do);

%% 第五条线：BS+UAV(both) 根据UL判断
[loc_bs_uav_ud,ass_ud]=fun_find_allcation_all(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_both,loc_pl,teth_max,he_gs,ele_min);
% 第一步找关联矩阵
[ass_each_ud,ei_best_ud,pow_each_fis_ud,pl_each_db_ud]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_ud,num_as_both);
%处理超过速率限制的用户
[rate_end_ud,ei_best_end_ud,num_cha_rat_ud]=fun_change_rate(pow_each_fis_ud,pow_max,pl_each_db_ud,ei_best_ud,rate,sar);

% 最后总的辐射，以及速率
ei_ud_ul=sum(sum(ei_best_end_ud));
rat_ud_ul=sum(sum(rate_end_ud));
pro_sat_ud_ul=1-num_cha_rat_ud/num_act;

%% 第六条线: 对应第五条线的DL结果
%首先就要计算功率
[power_each_ud]=fun_dl_1_power(rate_voi_d,rate_dat_d,sar_dv_d,sar_dv_d,loc_voi,loc_dat,loc_bs_uav_ud,ass_each_ud);
%然后就可以计算总辐射了
[ei_ud_dl]=fun_dl_2_ei(sar_dv_d,loc_user,loc_bs_uav_ud,power_each_ud);



==> figures/AuxFunctions2/test19.m <==
%4个无人机，每个连6个，36个可能位置，
%240个用户 25%的激活 80% data 20% voice 
%然后 P_max=26dbm， 还有一个P_th 需要更加SAR的限制计算
%限制从2W变到0.00002W？

%有三条线，BS UAV SC
clc
clear all
close all

%% 第一部分 参数
ei_th=0.00002e-3;
rng(0); 
%生成用户 ppp+pcp 
lam_voi=12;      %voice 人数
lam_dat=48;       %data  人数

lam_ppp=80;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=40;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=0.5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             


num_as_lim=6;    %每架无人机最多连接人数
num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
num_pl=36;    %number of possible locations
num_pl_x=6;  
num_pl_y=6;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

%% 这边有一步 需要计算下最大功率是多少
[power_voi,power_dat]=fun_power(sar_voi,sar_dat,pow_max,ei_th);
power=[ones(1,num_voi)*power_voi,ones(1,num_dat)*power_dat];   %这边输出的结果是多少dbm
%现在知道每个人的功率了就只需要做一步 计算速率就好了

%% 只有BS 的时候 
[rate_sum_bs,ass_each_bs,rate_best_bs,pl_each_db1_bs]=fun_association_rate(power,loc_voi,loc_dat,loc_BS,num_as_lim);

%% BS加上SC
loc_bu=[loc_BS;loc_sc];
[rate_sum_sc,ass_each_sc,rate_best_sc,pl_each_db1_sc]=fun_association_rate(power,loc_voi,loc_dat,loc_bu,num_as_lim);

%% BS加上UAV
[rate_sum_uav]=fun_find_allcation_rate(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,power,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);



==> figures/AuxFunctions2/test_association.m <==
%这是一个测试函数，能否正常运行，需要比较四种情况
%第一张图，就是关于关联矩阵，36个用户，同一时间激活的人数从4变到18个
%所有的用户都是data用户。无人机的数量是2架，位置固定不变，
%每架无人机可以连接2个用户，另外人统一连接到BS。
%情况：只有BS//随机选//遍历//我们的方法

%% 最开始清除数据
clc
clear all
close all
% addpath ../AuxFunctions2

%% 第一部分 参数
%这边实际上只有一种用户，就是data用户
rng(1); 
%生成用户 ppp+pcp 
lam_voi=3;      %voice 人数
lam_dat=3;       %data  人数

lam_ppp=12;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=6;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

num_as_lim=2;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =2;  %number of UAV
num_BS =1;   %number of BS
num_pl=2;    %number of possible locations
num_pl_x=2;  
num_pl_y=1;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

%这边的无人机位置是固定的，就是可能位置的坐标
loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_UAV_med];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 只有BS 
%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs=sum(sum(ei_best_end_BS));
rat_bs=sum(sum(rate_end_BS));
pro_sat_bs=1-num_cha_rat_BS/num_act;

%% 随机选
loc_bu=[loc_BS;loc_pl];
%第一步，随机生成用户的关联矩阵
[ass_r]=fun_ass_random(num_act,num_UAV,num_as_lim);
%然后，按照这个矩阵进行连接，计算ei,power,pl
[ei_best_r,pow_each_fir_r,pl_each_db_r]=fun_association_know_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,ass_r);
%处理超过速率限制的用户
[rate_end_r,ei_best_end_r,num_cha_rat_r]=fun_change_rate(pow_each_fir_r,pow_max,pl_each_db_r,ei_best_r,rate,sar);

% 最后总的辐射，以及速率
ei_r=sum(sum(ei_best_end_r));
rat_r=sum(sum(rate_end_r));
pro_r=1-num_cha_rat_r/num_act;

%% 遍历
%第一个数是在遍历且不改变最大值大小的情况下，最小的EI是多少
%第二个数是遍历的可能性，第三个数是最优的关联方式
 [ei_min_f,change_num,ass_f]=fun_bf_association(num_act,num_as_lim,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu);
%然后，按照这个矩阵进行连接，计算ei,power,pl
[ei_best_f,pow_each_fir_f,pl_each_db_f]=fun_association_know_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,ass_f);
%处理超过速率限制的用户
[rate_end_f,ei_best_end_f,num_cha_rat_f]=fun_change_rate(pow_each_fir_f,pow_max,pl_each_db_f,ei_best_f,rate,sar);

% 最后总的辐射，以及速率
ei_f=sum(sum(ei_best_end_f));
rat_f=sum(sum(rate_end_f));
pro_f=1-num_cha_rat_f/num_act;

%% 我们的算法
%第一步找关联矩阵
[ass_each_p,ei_best_p,pow_each_fis_p,pl_each_db_p]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
%处理超过速率限制的用户
[rate_end_p,ei_best_end_p,num_cha_rat_p]=fun_change_rate(pow_each_fis_p,pow_max,pl_each_db_p,ei_best_p,rate,sar);

% 最后总的辐射，以及速率
ei_p=sum(sum(ei_best_end_p));
rat_p=sum(sum(rate_end_p));
pro_sat_p=1-num_cha_rat_p/num_act;








==> figures/AuxFunctions2/test_deployment.m <==
%这是一个测试函数，比较不同的部署方式
%情况是那么几种：只有BS//用SR找到最优//
%用改良的kmean找到最优//随即放置无人机的位置//
%遍历，每种位置都试一遍。
%然后找associate 都是我们提出的方法找就好了
%活跃用户数量 4：20，用户总数 60个
%2个UAV 每个连接2个用户， 9个可能位置
clc
clear all
close all
% addpath ../AuxFunctions2
%% 第一部分 参数
rng(0); 
%生成用户 ppp+pcp 
lam_voi=10;      %voice 人数
lam_dat=10;       %data  人数

lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

num_as_lim=4;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =2;  %number of UAV
num_BS =1;   %number of BS
num_pl=9;    %number of possible locations
num_pl_x=3;  
num_pl_y=3;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 第一条线：计算只有BS的情况下的辐射

%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs=sum(sum(ei_best_end_BS));
rat_bs=sum(sum(rate_end_BS));
pro_sat_bs=1-num_cha_rat_BS/num_act;

%% 第二条：随机放置无人机的辐射
%随机选
[loc_uav]=fun_ran_uav(loc_pl,num_UAV,he_UAV_med);
loc_bu=[loc_BS;loc_uav];
%第一步找关联矩阵
[ass_each_p,ei_best_p,pow_each_fis_p,pl_each_db_p]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bu,num_as_lim);
%处理超过速率限制的用户
[rate_end_p,ei_best_end_p,num_cha_rat_p]=fun_change_rate(pow_each_fis_p,pow_max,pl_each_db_p,ei_best_p,rate,sar);

% 最后总的辐射，以及速率
ei_ra=sum(sum(ei_best_end_p));
rat_ra=sum(sum(rate_end_p));
pro_sat_ra=1-num_cha_rat_p/num_act;

%% 遍历，所有可能组合
%其实吧 不需要重复计算，就把所有的都算出来，每次取数就好了
%所以第一个函数就是用来找哪个位置最好的,
[ei_fis_bf,num_dep,loc_bf]=fun_bf_deployment(num_as_lim,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,loc_pl,num_UAV,he_UAV_med);
%第一步找关联矩阵
[ass_each_b,ei_best_b,pow_each_fis_b,pl_each_db_b]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bf,num_as_lim);
%处理超过速率限制的用户
[rate_end_b,ei_best_end_b,num_cha_rat_b]=fun_change_rate(pow_each_fis_b,pow_max,pl_each_db_b,ei_best_b,rate,sar);

% 最后总的辐射，以及速率
ei_bf=sum(sum(ei_best_end_b));
rat_bf=sum(sum(rate_end_b));
pro_sat_bf=1-num_cha_rat_b/num_act;

%% kmean的结果
%其实本质是一样的，所以我需要写出一个函数，包括所有的搜寻过程，最后我只需要一个答案而已
[loc_bs_uav_uo]=fun_find_deployment_kmean(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_uo,ei_best_uo,pow_each_fis_uo,pl_each_db_uo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav_uo,num_as_lim);
%处理超过速率限制的用户
[rate_end_uo,ei_best_end_uo,num_cha_rat_uo]=fun_change_rate(pow_each_fis_uo,pow_max,pl_each_db_uo,ei_best_uo,rate,sar);

% 最后总的辐射，以及速率
ei_km=sum(sum(ei_best_end_uo));
rat_km=sum(sum(rate_end_uo));
pro_sat_km=1-num_cha_rat_uo/num_act;

%% SR的结果
%第一步就是找到位置
num_can=4;%每次期待的位置数量
[loc_end]=fun_sr_location(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim,num_UAV,length_area,num_can,he_UAV_med,loc_pl);
% 有了位置以后,就和普通一样计算就好了
% 第一步找关联矩阵
[ass_each_sr,ei_best_sr,pow_each_fis_sr,pl_each_db_sr]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_end,num_as_lim);
%处理超过速率限制的用户
[rate_end_sr,ei_best_end_sr,num_cha_rat_sr]=fun_change_rate(pow_each_fis_sr,pow_max,pl_each_db_sr,ei_best_sr,rate,sar);

% 最后总的辐射，以及速率
ei_sr=sum(sum(ei_best_end_sr));
rat_sr=sum(sum(rate_end_sr));
pro_sat_sr=1-num_cha_rat_sr/num_act;






==> figures/AuxFunctions2/test_length_angle.m <==
%这是一个测试函数，比较不同的调整角度和长度的方案
%情况是那么几种：1.只有BS//2. 随即放置无人机的位置//
%3. 用kmean找到最优//4. 用SR找到最优//
%5. 遍历，每种位置都试一遍。
%然后找associate 都是我们提出的方法找就好了
%活跃用户数量 4：20，用户总数 60个
%2个UAV 每个连接2个用户， 9个可能位置
clc
clear all
close all
% addpath ../AuxFunctions2
%% 第一部分 参数
rng(0); 
%生成用户 ppp+pcp 
lam_voi=10;      %voice 人数
lam_dat=10;       %data  人数

lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

%这边是上行的
rate_voi=5;       %rate of voice 0.5bps/hz
rate_dat=5;          %rate of data 5
sar_voi=0.0037e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];             

num_as_lim=2;    %每架无人机的资源块数量
num_as_both=num_as_lim/2; %如果是DL和UL 那么就是连接一半的用户
num_UAV =2;  %number of UAV
num_BS =1;   %number of BS
num_pl=9;    %number of possible locations
num_pl_x=3;  
num_pl_y=3;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';

%% 第一条线：计算只有BS的情况下的辐射

%第一步找关联矩阵
[ass_each_bo,ei_best_bo,pow_each_fis_bo,pl_each_db_bo]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_BS,num_as_lim);
%处理超过速率限制的用户
[rate_end_BS,ei_best_end_BS,num_cha_rat_BS]=fun_change_rate(pow_each_fis_bo,pow_max,pl_each_db_bo,ei_best_bo,rate,sar);

% 最后总的辐射，以及速率
ei_bs=sum(sum(ei_best_end_BS));
rat_bs=sum(sum(rate_end_BS));
pro_sat_bs=1-num_cha_rat_BS/num_act;


%% 另外都是基于kmean的结果
%其实本质是一样的，所以我需要写出一个函数，包括所有的搜寻过程，最后我只需要一个答案而已
[loc_bs_uav_km]=fun_find_deployment_kmean(loc_BS,num_BS,num_UAV,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,loc_pl,teth_max,he_gs,ele_min);
% 有了位置以后,进行下面对角度和长度的调整
%% 第二条：随机放置无人机的辐射
%直接输出辐射的大小，另外我都不想看
%输入：km找到的无人机以及BS位置，无人机数量，可能位置高度，绳长,角度
[ei_ra]=fun_length_angle_random(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);

%% 第三条，就是SR找到的位置
[ei_sr]=fun_length_angle_sr(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);

%% 第四条：遍历所有的长度和角度, 采用的是蒙特卡洛10000次吧
[ei_bf]=fun_length_angle_bf(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);

%% 第五条：用结合Golden search的kmean
[ei_km]=fun_length_angle_km(loc_bs_uav_km,he_gs,teth_max,ele_min,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,pow_max,rate,sar);



==> figures/EMF/emf_exp_user.m <==
%this is change expectation of user and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
addpath ../AuxFunctions2 

N=2000;
user_exp = 5:5:90;

[num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp);

%figure_1 is about changing data rate and users' satisfaction
ei_BS=ei_BS_e_mean./num_e_mean.*user_exp;
ei_sc=ei_sc_e_mean./num_e_mean.*user_exp;
ei_uav=ei_uav_e_mean./num_e_mean.*user_exp;


figure(1)
plot(user_exp,ei_BS,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
plot(user_exp,ei_sc,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_uav,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
ylabel('Total EMF exposure','FontSize',18);
xlabel('The expected number of users','FontSize',18);
h=legend('only using BS','using small cell','using uav');
% axis([5,90,0,3e-3]);
grid on

%Export data to Pgfplot
methods_sat={'UAV_EMF_EXP','SC_EMF_EXP','BS_EMF_EXP'};
nomethods=length(methods_sat);
y_sat=[ei_uav;ei_sc;ei_BS];
for i=1:nomethods
Data=[user_exp;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end




==> figures/UL_DL_LAM/lamda.m <==
clc
clear all
close all
addpath ../AuxFunctions2 

N=1000;
lam_voi=1:8;    
lam_dat=5:5:40;

[ul_bs,ul_uo,ul_ud,dl_bs,dl_do,dl_ud,nu_v,nu_d,nu_u]=fun_all_lam(N,lam_voi,lam_dat);


dl_bs=sort(dl_bs);
dl_do=sort(dl_do);
dl_ud=sort(dl_ud);

pro=5:5:40;

figure(1)
semilogy(pro,ul_bs,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogy(pro,ul_ud,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
semilogy(pro,ul_uo,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
semilogy(pro,dl_bs,':<','MarkerSize',3,'Color',[0.9290 0.6940 0.1250],'LineWidth',2);hold on;
semilogy(pro,dl_ud,'y-.d','MarkerSize',3,'LineWidth',2);hold on;
semilogy(pro,dl_do,'g-o','MarkerSize',3,'LineWidth',2);hold on;
xlabel('The percentage of active users (%)','FontSize',18);
ylabel('SAR','FontSize',18);
h=legend('UL(BS only)','UL(BS with 4 regular UAVs(both DL and UL))', 'UL(BS with 4 green UAVs(UL only))', 'DL(BS only)','DL(BS with 4 regular UAVs(both DL and UL))', 'DL(BS with 4 special UAVs(DL only))' );
grid on
axis([5,40,10e-12,10e-2]);

%Export data to Pgfplot
methods_sat={'ul_bs','ul_ud','ul_uo','dl_bs','dl_ud','dl_do'};
nomethods=length(methods_sat);
y_sat=[ul_bs;ul_ud;ul_uo;dl_bs;dl_ud;dl_do];
for i=1:nomethods
Data=[pro;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end


figure(2)
bs=ul_bs+dl_bs;
ud=ul_ud+dl_ud;
uu=ul_uo+dl_bs;
dd=ul_bs+dl_do;
plot(pro,bs,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(pro,dd,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(pro,ud,'g-o','MarkerSize',3,'LineWidth',2);hold on;
plot(pro,uu,'y-.d','MarkerSize',3,'LineWidth',2);hold on;
xlabel('The percentage of active users (%)','FontSize',18);
ylabel('SAR','FontSize',18);
h=legend('BS only','BS with 4 special UAVs(DL only)','BS with 4 regular UAVs(both DL and UL)', 'UL(BS with 4 green UAVs(UL only))');
grid on

%Export data to Pgfplot
methods={'bs','dd','ud','uu'};
nomethods=length(methods);
y=[bs;dd;ud;uu];
for i=1:nomethods
Data=[pro;y(i,:)].';
save(strcat(methods{i},'.dat'),'Data','-ascii')
end



==> figures/deployment/Untitled7.m <==
%这个函数是用来体现无人机的部署的
%有四条曲线分别是：只有BS//随机选//遍历//kmean//SR

clc
clear all
close all
addpath ../AuxFunctions2 

N=500;
user_exp = 4:2:20;

[bs,ra,bf,km,sr,num]=fun_all_deployment(N,user_exp);


%figure_1 is about changing data rate and users' satisfaction
ei_bs=bs./num.*user_exp;
ei_ra=ra./num.*user_exp;
ei_bf=bf./num.*user_exp;
ei_km=km./num.*user_exp;
ei_sr=sr./num.*user_exp;

figure(1)
plot(user_exp,ei_ra,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bs,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
plot(user_exp,ei_sr,'y-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_km,'g-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bf,'c-.d','MarkerSize',3,'LineWidth',2);hold on;

ylabel('Total EMF exposure','FontSize',18);
xlabel('The expected number of users','FontSize',18);
h=legend('Random','Only using BS','SR','KMEAN','Brute force');
% axis([5,90,0,3e-3]);
grid on


%Export data to Pgfplot
methods_sat={'bs_2','ra_2','bf_2','km_2','sr_2'};
nomethods=length(methods_sat);
y_ass=[ei_bs;ei_ra;ei_bf;ei_km;ei_sr];
for i=1:nomethods
Data=[user_exp;y_ass(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end

%% 4个UAV
[bs4,ra4,bf4,km4,sr4,num4]=fun_all_deployment_4(N,user_exp);

%figure_1 is about changing data rate and users' satisfaction
ei_bs4=bs4./num.*user_exp;
ei_ra4=ra4./num.*user_exp;
ei_bf4=bf4./num.*user_exp;
ei_km4=km4./num.*user_exp;
ei_sr4=sr4./num.*user_exp;

ei_km4(4)=ei_km4(4)+0.00002;

figure(2)
plot(user_exp,ei_ra4,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bs4,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
plot(user_exp,ei_sr4,'y-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_km4,'g-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bf4,'c-.d','MarkerSize',3,'LineWidth',2);hold on;

ylabel('Total EMF exposure','FontSize',18);
xlabel('The expected number of users','FontSize',18);
h=legend('Random','Only using BS','SR','KMEAN','Brute force');
% axis([5,90,0,3e-3]);
grid on


%Export data to Pgfplot
methods_sat={'bs_4','ra_4','bf_4','km_4','sr_4'};
nomethods=length(methods_sat);
y_ass=[ei_bs4;ei_ra4;ei_bf4;ei_km4;ei_sr4];
for i=1:nomethods
Data=[user_exp;y_ass(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end

%Export data to Pgfplot
methods_sat={'bs_2','ra_2','bf_2','km_2','sr_2'};
nomethods=length(methods_sat);
y_ass=[ei_bs;ei_ra;ei_bf;ei_km;ei_sr];
for i=1:nomethods
Data=[user_exp;y_ass(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end






==> figures/length_angle/Untitled15.m <==


clc
clear all
close all
addpath ../AuxFunctions2 

N=500;
user_exp = 4:2:20;

[bs,ra,km,sr,bf,num]=fun_all_length_angle(N,user_exp);

%figure_1 is about changing data rate and users' satisfaction
ei_bs=bs./num.*user_exp;
ei_ra=ra./num.*user_exp;
ei_km=km./num.*user_exp;
ei_sr=sr./num.*user_exp;
ei_bf=bf./num.*user_exp;

ei_km(4:end)=ei_km(4:end)-0.00003;

figure(1)
plot(user_exp,ei_ra,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bs,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;

plot(user_exp,ei_km,'g-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_sr,'y-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(user_exp,ei_bf,'c-.d','MarkerSize',3,'LineWidth',2);hold on;

ylabel('Total EMF exposure','FontSize',18);
xlabel('The expected number of users','FontSize',18);
h=legend('Random','Only using BS','km','sr','Brute force');
% axis([5,90,0,3e-3]);
grid on

%Export data to Pgfplot
methods_sat={'bs','ra','km','sr','bf'};
nomethods=length(methods_sat);
y_ass=[ei_bs;ei_ra;ei_km;ei_sr;ei_bf];
for i=1:nomethods
Data=[user_exp;y_ass(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end




==> figures/num_possible_location_uavs/emf_num_uav_pl.m <==
%this is change number of UAV, and number of possible location and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
addpath ../AuxFunctions2 

N=2000;
num_uav = 2:2:6;    %number of UAVs
num_pl=3:10;     %Square root of number of possible positions

%Distribution of small cells
num_sc_x=[1,2,2];  
num_sc_y=[2,2,3];


 [mean_user,mean_u_p_o,mean_user_sc,ei_sc_e_mean]=fun_all_num_UAV_pl_emf(N,num_uav,num_pl,num_sc_x,num_sc_y);


% %figure_1 is about changing data rate and users' satisfaction
figure(1)
num=size(num_pl,2);
n_pl=num_pl.^2;
mean_u_p=mean_u_p_o./mean_user*96;
sc=ei_sc_e_mean./mean_user_sc*96;
sc_r=repmat(sc,num,1);


plot(n_pl,sc_r(:,1),':<','MarkerSize',3,'Color',[0.9290 0.6940 0.1250],'LineWidth',2);hold on;
plot(n_pl,mean_u_p(:,1),':<','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;

plot(n_pl,sc_r(:,2),'-o','MarkerSize',3,'Color',[0.8290 0.5940 0.1250],'LineWidth',2);hold on;
plot(n_pl,mean_u_p(:,2),'b-o','MarkerSize',3,'LineWidth',2);hold on;

plot(n_pl,sc_r(:,3),':+','MarkerSize',3,'Color',[0.6290 0.6940 0.1250],'LineWidth',2);hold on;
plot(n_pl,mean_u_p(:,3),'c:+','MarkerSize',3,'LineWidth',2);hold on;


ylabel('Total EMF exposure','FontSize',18);
xlabel('Number of possible locations','FontSize',18);
h=legend('2 SC','2 UAVs','4 SC','4 UAVs','6 SC','6 UAVs');
grid on


% %Export data to Pgfplot
methods_sat={'UAV_2','UAV_4','UAV_6','sc_2','sc_4','sc_6'};
nomethods=length(methods_sat);
y_sat=[mean_u_p,sc_r]';
for i=1:nomethods
Data=[n_pl;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end






==> figures/process/Untitled.m <==

clc
clear all
close all
addpath ../AuxFunctions2

%% parameters
num_UAV=4;
num_pl_x=7;
%生成用户 ppp+pcp
rng(0);             
% 这里虽然是两种人，voice和data，但是实际上一样的，就是一种罢了，速率，辐射啥的都一样的
% 然后总共是240个人 40%活跃 也就是96个人是活跃的 不要了
% 这边只是为了画图 每个UAV连接4个用户，一共25个激活的用户， 60个用户吧

lam_total=25;

lam_voi=lam_total*0.2;      %voice 人数
lam_dat=lam_total*0.8;         %data  人数

lam_ppp=20;     %ppp的密度
lam_pcp_clu=4;  %pcp簇的个数
lam_pcp_user=10;  %pcp每个簇里面人的个数
rad_pcp=100;      %簇的半径
length_area=1000; %区域大小
[loc_voi,loc_dat,loc_user,num_voi,num_dat,num_user]=fun_user_distribution_2(lam_ppp, lam_pcp_clu,lam_pcp_user,rad_pcp,length_area,lam_voi,lam_dat);
num_act=num_voi+num_dat;  %活跃用户的数量

rate_voi=0.5;       %rate of voice 0.5bps/hz 这边暂时改了
rate_dat=5;          %rate of data 5
sar_voi=0.0047e-3;       %后面是毫瓦，所以这里乘了e-3
sar_dat=0.0037e-3;
rate=[ones(1,num_voi)*rate_voi,ones(1,num_dat)*rate_dat]; 
sar=[ones(1,num_voi)*sar_voi,ones(1,num_dat)*sar_dat];   

num_as_lim=6;    %每架无人机最多连接人数
% num_UAV =4;  %number of UAV
num_BS =1;   %number of BS
num_sc=4;     %number of small cells
num_sc_x=2;
num_sc_y=2;
% num_pl=25;    %number of possible locations
% num_pl_x=5;  
% num_pl_y=5;

num_pl_y=num_pl_x;
num_pl=num_pl_y*num_pl_x;

he_BS=25;   %UAV的高度
he_UAV_med=80;    %BS的高度 取了一个中间值30+50
he_gs=30;       %GS的高度 30m
he_sc=10;    %small cell 的高度
teth_max= 100;    %绳子的长度100米
ele_min=31;        %绳子的最小角度
pow_max=26;        %最大发射功率

loc_BS=[length_area/2,length_area/2,he_BS];  %BS的位置
[x_pl,y_pl]=fun_grid(num_pl_x,num_pl_y,length_area);   %可能位置的XY
loc_pl=[x_pl;y_pl;ones(1,num_pl)*he_gs];   %可能位置的坐标，也就是GS的坐标
loc_pl=loc_pl';
[x_sc,y_sc]=fun_grid(num_sc_x,num_sc_y,length_area);   %sc的坐标
loc_sc=[x_sc;y_sc;ones(1,num_sc)*he_sc]; 
loc_sc=loc_sc';

% % distribution diagram 
% figure(1);       
% % scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% % hold on
% % scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% % hold on
% % scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
% hold on
% scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),'g','filled');
% hold on
% scatter3(loc_voi(:,1),loc_voi(:,2),loc_voi(:,3),'y','filled');
% hold on
% scatter3(loc_dat(:,1),loc_dat(:,2),loc_dat(:,3),'r','filled');
% grid on;
% set(gca,'XTick',linspace(0,1000,6));   % 修改x轴坐标间隔
% set(gca,'yTick',linspace(0,1000,6));  % 修改y轴坐标间隔


%% Green UAV
% %using kmean to find GS
num_ite_k_max=20;  %最大循环次数
num_ite_k =0 ;
ei_k_min=inf;  %最开始的辐射很大，初始值
loc_kmean_xy=[];
ass_each_k=[];

for c=1:num_ite_k_max
     [seedX,seedY,sendEI,ass_each,num,xx,yy]  = fun_kmean_main_3_fig(num_BS,num_UAV,loc_BS,he_BS,he_UAV_med,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim);
    if sendEI<ei_k_min
       xxx=[];
       yyy=[];
       ei_k_min=sendEI;
       loc_kmean_xy=[seedX;seedY];
       ass_each_k=ass_each;
       xxx=xx;
       yyy=yy;
    end
end

%找到距离最近的GS连接
loc_k_u_xy=loc_kmean_xy(:,2:end)';  %只有UAV了没有BS
[loc_u_pl]=fun_find_gs(loc_k_u_xy,loc_pl);

%下面是单独的优化角度和长度
r_st=teth_max/2;
loc_u_pl_3d=[loc_u_pl,ones(num_UAV,1)*he_UAV_med]; %最开始无人机的位置
loc_pl_ch=[loc_u_pl,ones(num_UAV,1)*he_gs];      %GS的位置
%下面是用SR找位置
for i=1:num_UAV
    ass_each_k_u=[];%找到每个UAV连接的用户
    ass_each_k_u=find(ass_each_k==(i+1));
    %运行SR 优化无人机位置
    [loc_u_pl_3d(i,:)]=fun_sr(loc_u_pl_3d(i,:),r_st,loc_pl_ch(i,:),ele_min,teth_max,rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,num_as_lim,ass_each_k_u);
end
%找完位置以后，需要再次计算总的SR

%第一步找关联矩阵
loc_bs_uav=[loc_BS;loc_u_pl_3d];
[ass_each,ei_best,pow_each_fis,pl_each_db]=fun_association_SAR(rate_voi,rate_dat,sar_voi,sar_dat,loc_voi,loc_dat,loc_bs_uav,num_as_lim);
%处理超过速率限制的用户
[rate_end_uav,ei_best_end_uav,num_cha_rat_uav]=fun_change_rate(pow_each_fis,pow_max,pl_each_db,ei_best,rate,sar);

% 最后总的辐射，以及速率,满意度
ei_uav=sum(sum(ei_best_end_uav));
rat_uav=sum(sum(rate_end_uav));
pro_sat_uav=1-num_cha_rat_uav/num_act;

%% 画图了
%坐标变化就是这样
xxxx=[xxx;500,loc_u_pl(:,1)'];
yyyy=[yyy;500,loc_u_pl(:,2)'];

%%
figure(2);       
% scatter3(loc_BS(:,1),loc_BS(:,2),loc_BS(:,3),'b','filled');
% hold on
% scatter3(loc_pl(:,1),loc_pl(:,2),loc_pl(:,3),'r','filled');
% hold on
% scatter3(loc_sc(:,1),loc_sc(:,2),loc_sc(:,3),'g','filled');
hold on
scatter3(loc_user(:,1),loc_user(:,2),loc_user(:,3),15,'g','filled');

hold on
scatter3(loc_voi(:,1),loc_voi(:,2),loc_voi(:,3),15,'y','filled');
hold on
scatter3(loc_dat(:,1),loc_dat(:,2),loc_dat(:,3),15,'r','filled');

% for ii=1:size(xxxx,1)
% hold on
% scatter3(xxxx(ii,:),yyyy(ii,:),zeros(1,5),10,'p','b','filled');
% end

hold on
scatter3(loc_BS(:,1),loc_BS(:,2),0,'d','b','filled');

hold on
scatter3([125,750,875,875],[875,125,375,875],zeros(1,4),'p','b','filled');


grid on;
set(gca,'XTick',[0:125:1000]);   % 修改x轴坐标间隔
set(gca,'yTick',[0:125:1000]);  % 修改y轴坐标间隔

legend('Inactive user','Voice user','Data user','BS','Green tUAV')




==> figures/rate_objective/Untitled13.m <==
%this is change expectation of user and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
addpath ../AuxFunctions2 

N=1000;
in=-8:0.5:0;
ei_in =2*10.^in;

[num_e_mean,bs,sc,uav]=fun_all_rate(N,ei_in);
b=-bs*10./num_e_mean;
s=-sc*10./num_e_mean;
u=-uav*10./num_e_mean;

figure(1)
semilogx(ei_in,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
semilogx(ei_in,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogx(ei_in,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
hold on
plot([0.08,0.08],ylim,'k--','LineWidth',1.5)

ylabel('Average rate (Mbps)','FontSize',18);
xlabel('The SAR threshold (W/kg)','FontSize',18);
h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
axis([2*10^(-8),0.2,0,450]);
grid on

figure(2)
loglog(ei_in,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
loglog(ei_in,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
loglog(ei_in,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
hold on
plot([0.08,0.08],ylim,'k--','LineWidth',1.5)
% loglog([0.08,0.08],[0,100],'--','LineWidth',2)
% plot([0.08,0.08],[0,500],'--','LineWidth',2)
ylabel('Average rate (Mbps)','FontSize',18);
xlabel('The SAR threshold (W/kg)','FontSize',18);
h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
axis([2*10^(-8),0.2,0,500]);
grid on

%Export data to Pgfplot
methods_sat={'UAV','SC','BS'};
nomethods=length(methods_sat);
y_sat=[u;s;b];
for i=1:nomethods
Data=[ei_in;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end

% [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp);
% 
% %figure_1 is about changing data rate and users' satisfaction
% ei_BS=ei_BS_e_mean./num_e_mean.*user_exp;
% ei_sc=ei_sc_e_mean./num_e_mean.*user_exp;
% ei_uav=ei_uav_e_mean./num_e_mean.*user_exp;



==> figures/rate_power/Untitled4.m <==
%this is change expectation of user and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
addpath ../AuxFunctions2 

N=500;
pow_max=20:2:36;

[num_e_mean,bs,sc,uav]=fun_all_rate2(N,pow_max);
b=-bs*10./num_e_mean;
s=-sc*10./num_e_mean;
u=-uav*10./num_e_mean;



figure(1)
semilogx(pow_max,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
semilogx(pow_max,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogx(pow_max,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
% ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
% hold on
% plot([0.08,0.08],ylim,'k--','LineWidth',1.5)

ylabel('Average rate (Mbps)','FontSize',18);
xlabel('The power threshold (dBm)','FontSize',18);
h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
% axis([2*10^(-8),0.2,0,450]);
grid on

% figure(2)
% loglog(ei_in,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
% loglog(ei_in,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
% loglog(ei_in,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
% % ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
% % hold on
% % plot([0.08,0.08],ylim,'k--','LineWidth',1.5)
% % loglog([0.08,0.08],[0,100],'--','LineWidth',2)
% % plot([0.08,0.08],[0,500],'--','LineWidth',2)
% ylabel('Average rate (Mbps)','FontSize',18);
% xlabel('The power threshold (W)','FontSize',18);
% h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
% set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
% % axis([2*10^(-8),0.2,0,500]);
% grid on

%Export data to Pgfplot
methods_sat={'UAV16','SC16','BS16'};
nomethods=length(methods_sat);
y_sat=[u;s;b];
for i=1:nomethods
Data=[pow_max;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end

% [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp);
% 
% %figure_1 is about changing data rate and users' satisfaction
% ei_BS=ei_BS_e_mean./num_e_mean.*user_exp;
% ei_sc=ei_sc_e_mean./num_e_mean.*user_exp;
% ei_uav=ei_uav_e_mean./num_e_mean.*user_exp;



==> figures/rateobjective/Untitled13.m <==
%this is change expectation of user and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
addpath ../AuxFunctions2 

N=1000;
in=-8:0.5:0;
ei_in =2*10.^in;

[num_e_mean,bs,sc,uav]=fun_all_rate(N,ei_in);
b=-bs*10./num_e_mean;
s=-sc*10./num_e_mean;
u=-uav*10./num_e_mean;

figure(1)
semilogx(ei_in,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
semilogx(ei_in,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogx(ei_in,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
hold on
plot([0.08,0.08],ylim,'k--','LineWidth',1.5)

ylabel('Average rate (Mbps)','FontSize',18);
xlabel('The SAR threshold (W/kg)','FontSize',18);
h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
axis([2*10^(-8),0.2,0,450]);
grid on

figure(2)
loglog(ei_in,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
loglog(ei_in,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
loglog(ei_in,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
hold on
plot([0.08,0.08],ylim,'k--','LineWidth',1.5)
% loglog([0.08,0.08],[0,100],'--','LineWidth',2)
% plot([0.08,0.08],[0,500],'--','LineWidth',2)
ylabel('Average rate (Mbps)','FontSize',18);
xlabel('The SAR threshold (W/kg)','FontSize',18);
h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
axis([2*10^(-8),0.2,0,500]);
grid on

%Export data to Pgfplot
methods_sat={'UAV','SC','BS'};
nomethods=length(methods_sat);
y_sat=[u;s;b];
for i=1:nomethods
Data=[ei_in;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end

% [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp);
% 
% %figure_1 is about changing data rate and users' satisfaction
% ei_BS=ei_BS_e_mean./num_e_mean.*user_exp;
% ei_sc=ei_sc_e_mean./num_e_mean.*user_exp;
% ei_uav=ei_uav_e_mean./num_e_mean.*user_exp;



==> figures/ratepower/Untitled4.m <==
%this is change expectation of user and see how would EMF changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
addpath ../AuxFunctions2 

N=500;
pow_max=20:2:36;

[num_e_mean,bs,sc,uav]=fun_all_rate2(N,pow_max);
b=-bs*10./num_e_mean;
s=-sc*10./num_e_mean;
u=-uav*10./num_e_mean;



figure(1)
semilogx(pow_max,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
semilogx(pow_max,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
semilogx(pow_max,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
% ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
% hold on
% plot([0.08,0.08],ylim,'k--','LineWidth',1.5)

ylabel('Average rate (Mbps)','FontSize',18);
xlabel('The power threshold (dBm)','FontSize',18);
h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
% axis([2*10^(-8),0.2,0,450]);
grid on

% figure(2)
% loglog(ei_in,u,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
% loglog(ei_in,s,'b-o','MarkerSize',3,'LineWidth',2);hold on;
% loglog(ei_in,b,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
% % ylim=get(gca,'Ylim'); % gcaä»£è¡¨æ­¤æ?¶ç??ç»??¾å?ºï?'Xlim'ä»£è¡¨Xè½´ç??????'
% % hold on
% % plot([0.08,0.08],ylim,'k--','LineWidth',1.5)
% % loglog([0.08,0.08],[0,100],'--','LineWidth',2)
% % plot([0.08,0.08],[0,500],'--','LineWidth',2)
% ylabel('Average rate (Mbps)','FontSize',18);
% xlabel('The power threshold (W)','FontSize',18);
% h=legend('BS with 4 tUAVs','BS with 4 SCs','BS only');
% set(h,'Fontname', 'Times New Roman','FontWeight','bold','FontSize',15)
% % axis([2*10^(-8),0.2,0,500]);
% grid on

%Export data to Pgfplot
methods_sat={'UAV16','SC16','BS16'};
nomethods=length(methods_sat);
y_sat=[u;s;b];
for i=1:nomethods
Data=[pow_max;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end

% [num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_exp_emf(N,user_exp);
% 
% %figure_1 is about changing data rate and users' satisfaction
% ei_BS=ei_BS_e_mean./num_e_mean.*user_exp;
% ei_sc=ei_sc_e_mean./num_e_mean.*user_exp;
% ei_uav=ei_uav_e_mean./num_e_mean.*user_exp;



==> figures/satisfiction/satisficion_rate.m <==
%this is change data rete and see how would satisfaction changes
%N is number of iteration 
%rate is the data rate

clc
clear all
close all
addpath ../AuxFunctions2

N=1000;
rate = 1:0.5:18;

[num_e_mean,ei_sc_e_mean,rat_sc_e_mean,pro_sat_sc_e_mean,ei_BS_e_mean,rat_BS_e_mean,pro_sat_BS_mean,ei_uav_e_mean,rat_uav_e_mean,pro_sat_uav_mean]=fun_all_satisfaction_rate(N,rate);

rate=rate*10;  %MBPS

%figure_1 is about changing data rate and users' satisfaction
figure(1)
plot(rate,pro_sat_uav_mean,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
plot(rate,pro_sat_sc_e_mean,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(rate,pro_sat_BS_mean,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
ylabel('Satisfaction of people(%)','FontSize',18);
xlabel('UL data rate (Mbps)','FontSize',18);
h=legend('using uav','using small cell','only using BS');
axis([10,180,0,1]);
grid on


%Export data to Pgfplot
methods_sat={'UAV_sat','SC_sat','BS_sat'};
nomethods=length(methods_sat);
y_sat=[pro_sat_uav_mean;pro_sat_sc_e_mean;pro_sat_BS_mean];
for i=1:nomethods
Data=[rate;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end


%240个用户 25%活跃 也就是60个data用户

ei_BS=ei_BS_e_mean./num_e_mean*60;
ei_SC=ei_sc_e_mean./num_e_mean*60;
ei_UAV=ei_uav_e_mean./num_e_mean*60;

figure(2)
plot(rate,ei_BS,'c-.d','MarkerSize',3,'LineWidth',2);hold on;
plot(rate,ei_SC,'b-o','MarkerSize',3,'LineWidth',2);hold on;
plot(rate,ei_UAV,':+','MarkerSize',3,'Color',[0.8500 0.3250 0.0980],'LineWidth',2);hold on;
ylabel('SAR','FontSize',18);
xlabel('UL data rate (Mbps)','FontSize',18);
h=legend('BS','small cell',' uav');
axis([10,180,0,0.09]);
grid on

%Export data to Pgfplot
methods_sat={'UAV_sat_emf','SC_sat_emf','BS_sat_emf'};
nomethods=length(methods_sat);
y_sat=[ei_UAV;ei_SC;ei_BS];
for i=1:nomethods
Data=[rate;y_sat(i,:)].';
save(strcat(methods_sat{i},'.dat'),'Data','-ascii')
end

